Squaring Up by Selection: NP-Completeness at Three Simple Roots

To solve an overdetermined polynomial system numerically, one first makes it square, usually by replacing the given equations with as many random linear combinations as there are unknowns. This is a provably safe step, but it can substantially enlarge the supports. The alternative is to keep that many of the given equations themselves. Selection preserves sparsity but risks geometry: a genuine solution can cease to be an isolated point of the subsystem's zero set. We show that deciding whether a safe choice exists is NP-complete, already for an explicit family of systems of degree three with radical ideal and exactly three simple rational solutions. For strong selection with the nondegenerate rational solutions supplied explicitly, three is the exact threshold when degrees are polynomially bounded: one or two solutions reduce to matroid intersection, three already give NP-completeness. Even without a degree bound, an arbitrarily long list never takes the decision problem beyond NP. On the hard family, five natural notions of a faithful subsystem coincide, and every failing choice fails visibly: its zero set contains an affine subspace through one of the three solutions. A degree-four variant shows that cost information does not help: every candidate that could possibly succeed has mixed volume exactly three, and the problem is NP-complete still. The construction realizes Karp's three-dimensional matching problem as the selection of a square subsystem from the given equations.

==> anc/CONTENTS.txt <==
Verification supplement for
Squaring Up by Selection: NP-Completeness at Three Simple Roots

verify-three-root-family.py: the Python verification script used for the paper.
VERIFICATION_README.md: scope, exact versus numerical checks, and run instructions.
requirements.txt: exact package versions used in the recorded run.
verification.log: complete output of the successful verification run.
run-info.json: interpreter/package versions and SHA-256 checksums of the tested inputs and log.

Run from this directory; see VERIFICATION_README.md. The computation checks
small instances and supports the symbolic proofs. Mixed-volume hull computations
use floating point, with absolute tolerance 1e-9.


==> anc/README.txt <==
verification.zip contains the verification supplement.
siam-macros.zip accompanies the class under SIAM redistribution terms.
Main TeX entry point: squaring-up-by-selection.tex


==> anc/VERIFICATION_README.md <==
# Verification supplement

This directory contains the verification script for
_Squaring Up by Selection: NP-Completeness at Three Simple Roots_.
The algebraic checks use exact arithmetic in SymPy; the mixed-volume
checks use floating-point computations in SciPy.

## Run

From the directory containing the script (the repository root, or the
extracted verification archive):

```bash
python3 verify-three-root-family.py
```

The script uses the installed Python, SymPy, and SciPy packages. The
submission archive includes a pinned `requirements.txt` and a successful
`verification.log`. To reproduce that environment in a fresh virtual
environment, run:

```bash
python3 -m venv .venv
.venv/bin/python -m pip install -r requirements.txt
.venv/bin/python verify-three-root-family.py
```

The recorded run uses Python 3.14.7. The script prints the Python,
SymPy, and SciPy versions, the fixed random seed, and the status of every tested
instance. A successful run ends with `ALL CHECKS PASS`.

## Reproducibility

- Random seed: `20260716`.
- Random corpus: eleven covered three-dimensional-matching instances with
  `q = 2` or `q = 3`, including both matchable and unmatchable cases.
- Fixed corpus: the YES and NO instances named in the proof of the main
  theorem.
- Gröbner-basis checks are enabled for every fixed and random instance.
- The independent mixed-volume calculation is performed at `q = 2`, where
  inclusion--exclusion over Minkowski-sum volumes is computationally small.

## Checks performed

The script verifies:

1. the three claimed rational roots and full-Jacobian ranks;
2. Gröbner quotient dimension three, implying that there are no additional
   complex roots and that the full ideal is radical;
3. every candidate selection, including the determinant factorization,
   equivalence with perfect matching, the guard-omitting line, and each
   kernel-fiber failure witness;
4. equality of the selected and full reduced Gröbner bases for one valid
   selection whenever one exists;
5. the modified family's Jacobians and uniform supports;
6. the ordinary mixed volumes of the guard and no-guard support tuples at
   `q = 2`, computed independently from the prism proof; and
7. the mixed-volume trap example for exponents two and three.

## Role of the computation

The script is an audit of the explicit constructions and small instances. It
does not replace any proof in the paper. In particular, the general ideal,
matching, failure-fiber, and mixed-volume statements are proved symbolically
in the manuscript. The computation checks the algebraic identities exactly
on a reproducible corpus and compares the mixed-volume values numerically,
with absolute tolerance `1e-9`.


==> anc/data.dat <==
d2_dof  d2_l2_err  d3_dof d3_l2_err 
5       8.312e-02  7      8.472e-02 
17      2.547e-02  31     3.044e-02 
49      7.407e-03  111    1.022e-02 
129     2.102e-03  351    3.303e-03 
321     5.874e-04  1023   1.039e-03 
769     1.623e-04  2815   3.196e-04 
1793    4.442e-05  7423   9.658e-05 
4097    1.207e-05  18943  2.873e-05 
9217    3.261e-06  47103  8.437e-06 











==> anc/docsiamonline.tex <==
\documentclass[final,onefignum,onetabnum]{siamonline250211}

%% ------------------------------------------------------------------
%% Code used in examples, needed to reproduce 
%% ------------------------------------------------------------------
%% Used for \set, used in an example below
\usepackage{braket,amsfonts}

%% Used in table example below
\usepackage{array}

%% Used in table and figure examples below
\usepackage[caption=false]{subfig}
%% Used for papers with subtables created with the subfig package
\captionsetup[subtable]{position=bottom}
\captionsetup[table]{position=bottom}

%% Used for PgfPlots example, shown in the "Figures" section below.
\usepackage{pgfplots}

%% Used for creating new theorem and remark environments
\newsiamthm{claim}{Claim}
\newsiamremark{remark}{Remark}
\newsiamremark{hypothesis}{Hypothesis}
\crefname{hypothesis}{Hypothesis}{Hypotheses}

%% Algorithm style, could alternatively use algpseudocode
\usepackage{algorithmic}

%% For figures
\usepackage{graphicx,epstopdf}

%% For referencing line numbers
\Crefname{ALC@unique}{Line}{Lines}

%% For creating math operators
\usepackage{amsopn}
\DeclareMathOperator{\Range}{Range}

%% ------------------------------------------------------------------
%% Macros for in-document examples. These are not meant to reused for
%% SIAM journal papers.
%% ------------------------------------------------------------------
\usepackage{xspace}
\usepackage{bold-extra}
\usepackage[most]{tcolorbox}
\newcommand{\BibTeX}{{\scshape Bib}\TeX\xspace}
\newcounter{example}
\colorlet{texcscolor}{blue!50!black}
\colorlet{texemcolor}{red!70!black}
\colorlet{texpreamble}{red!70!black}
\colorlet{codebackground}{black!25!white!25}

\newcommand\bs{\symbol{'134}} % print backslash in typewriter OT1/T1
\newcommand{\preamble}[2][\small]{\textcolor{texpreamble}{#1\texttt{#2 \emph{\% <- Preamble}}}}

\lstdefinestyle{siamlatex}{%
  style=tcblatex,
  texcsstyle=*\color{texcscolor},
  texcsstyle=[2]\color{texemcolor},
  keywordstyle=[2]\color{texemcolor},
  moretexcs={cref,Cref,maketitle,mathcal,text,headers,email,url},
}

\tcbset{%
  colframe=black!75!white!75,
  coltitle=white,
  colback=codebackground, % bottom/left side
  colbacklower=white, % top/right side
  fonttitle=\bfseries,
  arc=0pt,outer arc=0pt,
  top=1pt,bottom=1pt,left=1mm,right=1mm,middle=1mm,boxsep=1mm,
  leftrule=0.3mm,rightrule=0.3mm,toprule=0.3mm,bottomrule=0.3mm,
  listing options={style=siamlatex}
}

\newtcblisting[use counter=example]{example}[2][]{%
  title={Example~\thetcbcounter: #2},#1}

\newtcbinputlisting[use counter=example]{\examplefile}[3][]{%
  title={Example~\thetcbcounter: #2},listing file={#3},#1}

\DeclareTotalTCBox{\code}{ v O{} }
{ %fontupper=\ttfamily\color{texemcolor},
  fontupper=\ttfamily\color{black},
  nobeforeafter,
  tcbox raise base,
  colback=codebackground,colframe=white,
  top=0pt,bottom=0pt,left=0mm,right=0mm,
  leftrule=0pt,rightrule=0pt,toprule=0mm,bottomrule=0mm,
  boxsep=0.5mm,
  #2}{#1}

% Stretch the pages
\patchcmd\newpage{\vfil}{}{}{}
\flushbottom

%% ------------------------------------------------------------------
%% End of macros for in-document examples. 
%% ------------------------------------------------------------------

%% ------------------------------------------------------------------
%% HEADING INFORMATION
%% ------------------------------------------------------------------
\begin{tcbverbatimwrite}{tmp_\jobname_header.tex}
\title{Guide to Using SIAM's \LaTeX\ Style\thanks{Submitted to the editors DATE.
\funding{Funding information goes here.}}}

\author{Dianne Doe\thanks{Imagination Corp., Chicago, IL (\email{ddoe@imag.com}).}
\and Paul T. Frank\thanks{Department of Applied Math, Fictional University, Boise, ID (\email{ptfrank@fictional.edu}, \email{jesmith@fictional.edu}).}
\and Jane E. Smith\footnotemark[3]}

% Custom SIAM macro to insert headers
\headers{Guide to Using  SIAM'S \LaTeX\ Style}{Dianne Doe, Paul T. Frank, and Jane E. Smith}
\end{tcbverbatimwrite}
\input{tmp_\jobname_header.tex}

% Optional: Set up PDF title and authors
\ifpdf
\hypersetup{ pdftitle={Guide to Using  SIAM'S \LaTeX\ Style} }
\fi

%% ------------------------------------------------------------------
%% END HEADING INFORMATION
%% ------------------------------------------------------------------

%% ------------------------------------------------------------------
%% MAIN Document
%% ------------------------------------------------------------------
\begin{document}
\maketitle

%% ------------------------------------------------------------------
%% ABSTRACT
%% ------------------------------------------------------------------
\begin{tcbverbatimwrite}{tmp_\jobname_abstract.tex}
\begin{abstract}
Documentation is given for use of the SIAM online-only \LaTeX\ and \BibTeX\
macros.  Instructions and suggestions for compliance with SIAM style
standards are also included. Familiarity with standard \LaTeX\ commands is assumed.
\end{abstract}

\begin{keywords}
\LaTeX, \BibTeX, SIAM Journals, Documentation 
\end{keywords}

\begin{MSCcodes}
00A20, 00B10
\end{MSCcodes}
\end{tcbverbatimwrite}
\input{tmp_\jobname_abstract.tex}
%% ------------------------------------------------------------------
%% END HEADER
%% ------------------------------------------------------------------

\section{Introduction}
\label{sec:intro}

This file is documentation for the SIAM \LaTeX\ style, including how
to typeset the main document, the \BibTeX\ file, and any supplementary
material. More information
about SIAM's editorial style can be found in the style manual, available
at \url{https://epubs.siam.org/pb-assets/files/SIAM_STYLE_GUIDE_2019-1635349464967.pdf}.
%
The major changes in the SIAM online-only class are summarized in \cref{sec:changes}.
%
The SIAM \LaTeX\@ files can be found at
\url{https://www.siam.org/journals/auth-info.php}. The files that
are distributed are given below. 
\begin{itemize}
\item \texttt{siamonline250211.cls} (required): Main SIAM online-only \LaTeX\ class file.
\item \texttt{siamplain.bst} (required): Bibliographic style file for
  \BibTeX.
\item \texttt{docsiamonline.tex}: Produces this documentation.
\item \texttt{references.bib}: \BibTeX\ database for this
  documentation and examples.
\item \texttt{ex\_article.tex}: Template for article.
\item \texttt{ex\_supplement.tex}: Template for supplement.
\item \texttt{ex\_shared.tex}: Template for shared information for
  article and supplement.
\end{itemize}
To use these files, put \texttt{siamonline250211.cls} and
\texttt{siamplain.bst} in the directory with your
paper or, alternatively, into your \LaTeX\@ and \BibTeX\@ paths,
respectively. 
%
The outline of a SIAM \LaTeX\ article is shown in
\cref{ex:outline}. Templates are provided and discussed in more detail
in \cref{sec:template}.

\section{Class options}
\label{sec:class-options}

Class options can be included in the bracketed argument of the
command, separated by commas. The possible class options are:
\begin{itemize}
\item \code{review} --- Recommended for submitting your manuscript to
  a SIAM journal.  Adds line numbers as well as the statement ``This
  manuscript is for review purposes only'' to the bottom of each page.
\item \code{final} --- Turns off the black boxes that help authors
  identify lines that are too long. The final published version will
  have this option on.
\item \code{supplement} --- Specifies that the file is a supplement
  and not the main document, causing changes in the appearance of the
  title and numbering; see \cref{sec:supplement} for details.
\end{itemize}

\begin{example}[label={ex:outline},listing only,%
  listing options={style=siamlatex,{morekeywords=[1]{maketitle},
      morekeywords=[2]{siamonline250211}},}]%
  {Document outline}
\documentclass{siamonline250211}
% Preamble: packages and macro definitions go here.
% Preamble: define title, authors, headers here.
\begin{document}
\maketitle
% Other front matter goes here: abstract, keywords, MSC codes.
% Main body goes here.
% Appendices goes here (optional).
% Acknowledgements go here (optional).
% Bibliography goes here.
\end{document}
\end{example}

\section{Front matter}
\label{sec:front}
The title and author parts are formatted using the standard
\code{\title}, \code{\author}, and \code{\maketitle} commands as
described in Lamport \cite{La86}. The title and author should be
declared in the preamble. The title and author names are automatically
converted to uppercase in the document.
%
If there is more than one author, each additional author should be preceded by
the \code{\and} command.  
%
The addresses and support acknowledgments are added via
\code{\thanks}. Each author's thanks should specify their address.
The support acknowledgment should be put in the title thanks,
unless specific support needs to be specified for individual authors,
in which case it should follow the author address.  
%
The header for this file was produced by the code in \cref{ex:header}, including an
example of a shared footnote. Each thanks produces a footnote, so the
footnote of the second author is \#3.
%
The command
\code{\headers{title}{authors}} command, with
the title (possibly shortened to fit) and the authors' names, creates
the page headers, automatically converted to uppercase.

~

\examplefile[label={ex:header},listing only,%
listing options={style=siamlatex,%
deletetexcs={and,thanks,title,author},%
{moretexcs=[2]{and,thanks,title,author,maketitle,headers,email}}}
]{Title and authors in preamble}{tmp_\jobname_header.tex}

Following the author and title is the abstract, key words listing, and MSC codes, 
designated using the \code{abstract}, \code{keywords}, and \code{MSCcodes}
environments. 
Authors are responsible for providing MSC codes which can be found
on the AMS web site \cite{AMSMSC2010}. The abstract, keywords, and MSC codes
for this document are specified in \cref{ex:abstract}.

\examplefile[label={ex:abstract},%
before upper={\preamble{\bs newcommand\{\bs BibTeX\}\{\{\bs scshape Bib\}\bs TeX\bs xspace\}}},
listing only,%
listing options={style=siamlatex,%
{morekeywords=[2]{abstract,keywords,MSCcodes}}}
]{Abstract, keywords, and MSC codes}{tmp_\jobname_abstract.tex}

A more complete example, including a PDF supplement, that uses the
included files \texttt{ex\_article.tex}, \texttt{ex\_supplement.tex},
and \texttt{ex\_shared.tex} is discussed in
\cref{sec:template}. The example files can be used as a starting point
for producing a document.

\section{Cross references and hyperlinks}
\label{sec:cr+hyp}

SIAM now supports cross references and hyperlinks via the
\texttt{cleveref} and \texttt{hyperef} packages, which are loaded by
the class file.

\subsection{Cleveref}
\label{sec:cleveref}

SIAM strongly recommends using the commands provided by 
the \texttt{cleveref} package for cross referencing.
The package is automatically loaded and already customized
to adhere to SIAM's style guidelines. 
%
To create a cross reference, use the command \code{\cref} (inside
sentence) or \code{\Cref} (beginning of a sentence) in place of the
object name and \code{\ref}. 
%
The \texttt{cleveref}
package enhances \LaTeX's cross-referencing features, allowing
the format of cross references to be determined automatically
according to the ``type" of cross reference (equation, section, etc.)
and the context in which the cross reference is used.
%
So, the package
\emph{automatically} inserts the object name as well as the
appropriate hyperlink; see \cref{ex:cref}.
It may require two \LaTeX\@ compilations for the references to show up
correctly.
Additional examples are shown in the sections below
for equations, tables, figures, sections, etc.

\begin{example}[label=ex:cref,bicolor,listing options={style=siamlatex,%
{morekeywords=[2]{cref,ref}}}]{Advantage of using cleveref}
The normal way to get a cross reference with a hyperlink requires a
lot of typing: \hyperref[thm:mvt]{Theorem~\ref*{thm:mvt}}.
The \texttt{cleveref} package gets both the name and hyperlink
automatically using a single macro: \cref{thm:mvt}.
It also handles multiple references with the same macro, such as
\cref{thm:mvt,fig:pgfplots,fig:testfig}.
\end{example}

\subsection{Hyperef}
\label{sec:hyperef}

Hyperlinks are created with the \code{\href} and \code{\url} commands,
as shown in \cref{ex:href}.
SIAM has also defined the \code{\email} command, as shown in
\cref{ex:header}.

\begin{example}[label={ex:href},bicolor,%
listing options={style=siamlatex,%
{morekeywords=[2]{href,url}}}]{Creating hyperlinks}
The \href{https://www.siam.org}{SIAM homepage} has general information.
There are times when the author may want to specify
the location explicitly instead by using \url{https://www.siam.org}.
\end{example}

Note that homepage links via \code{\url} in the \code{\thanks} environment require
special formatting for the tilde (\string~) character. The formatting
is used in the template and shown in \cref{ex:shared}.


\section{Math and equations}
\label{sec:math}
Here we show some example equations, with numbering, and examples of
referencing the equations. SIAM now includes the package 
\texttt{amsmath} by default, and we include some of its features as
well, although the reader should consult the package user manual for
further guidance \cite{amsmath,shortmath}.
 Several of the example are adapted 
from Mittlebach and Goossen's guide to \LaTeX~\cite{MiGo04}.

\Cref{ex:textmath} is a straightforward example of inline mathematics
equations that does not use any special packages or features.

\begin{example}[label={ex:textmath},bicolor]{Inline math}
The following shows an example of math in text: 
Let $S=[s_{ij}]$ ($1\leq i,j\leq n$) be a $(0,1,-1)$-matrix of order $n$.
\end{example}

In \cref{ex:bbm}, we show the recommended method for getting
blackboard fonts using the \texttt{amsfonts} package. This is not
loaded by default and must be included in the preamble.

\begin{example}[label={ex:bbm},bicolor,before upper={\preamble{\bs
      usepackage\{amsfonts\}}},%
listing options={style=siamlatex,%
{morekeywords=[2]{mathbb}}}]{Blackboard math}
Blackboard bold characters, such as $\mathbb{C}$ and $\mathbb{R}$,
should be created with the \texttt{amsfonts} package, although this
is not included by default.
\end{example}

\newpage
\Cref{ex:smallmatrix} shows the \code{smallmatrix} environment for an
inline matrix from the \texttt{amsmath} package, which is included by
default.

\begin{example}[label={ex:smallmatrix},bicolor,%
listing options={style=siamlatex,%
{morekeywords=[2]{smallmatrix}}}]{Inline matrix}
Matrices of no more than two rows appearing in text can be created
as shown in the next example:
$B = \bigl[ \begin{smallmatrix} B_{11} & B_{12} \\ 
  B_{21} & B_{22} \end{smallmatrix} \bigr]$.
\end{example}

Bigger matrices can be rendered with environments from
the \texttt{amsmath} package, such as \code{bmatrix} and
\code{pmatrix} used in
\cref{ex:matrices}.

\begin{example}[label={ex:matrices},bicolor,%
listing options={style=siamlatex,%
{morekeywords=[2]{bmatrix,pmatrix}}}]{Creating matrices}
Display matrices can be rendered using environments from \texttt{amsmath}:
\begin{equation}\label{eq:matrices}
  S=\begin{bmatrix}1&0\\0&0\end{bmatrix}
  \quad\text{and}\quad
  C=\begin{pmatrix}1&1&0\\1&1&0\\0&0&0\end{pmatrix}.
\end{equation}
\Cref{eq:matrices} shows some example matrices.
\end{example}

\Cref{ex:dmo} shows how to use the \code{\DeclareMathOperator} command
from the \texttt{amsopn} package to declare the \code{\Range} macro. 
(This example also uses the \texttt{braket} package for the
\code{\set} macro, but this is not necessarily recommended by SIAM.)
%
\begin{example}[label={ex:dmo},%
before upper={\preamble{\bs usepackage\{braket,amsfonts,amsopn\}}\\
\noindent\preamble{\bs DeclareMathOperator\{\bs Range\}\{Range\}}},%
bicolor,%
listing options={style=siamlatex,%
{moretexcs=[2]{Range}}}
]{Declaring math operators}
An example of a math operator:
\begin{equation}\label{eq:range}
  \Range(A) = \set{ y \in \mathbb{R}^n | y = Ax }.
\end{equation}
\end{example}

\newpage
\Cref{ex:foo} shows how to use the \code{align} environment from
\texttt{amsmath} to easily align multiple equations.

\begin{example}[label={ex:foo},bicolor,%
listing options={style=siamlatex,%
{morekeywords=[2]{align}}}]{Aligned equations}
\Cref{eq:a,eq:b,eq:c} show three aligned equations.
\begin{align} 
  f &= g, \label{eq:a} \\
  f' &= g', \quad\text{and} \label{eq:b} \\
  \mathcal{L}f &= \mathcal{L}g \label{eq:c}.
\end{align}
\end{example}

Another way to number a set of equations is the
\code{subequations} environment from \texttt{amsmath}, as shown in \cref{ex:aligned}.

\begin{example}[label={ex:aligned},bicolor,%
listing options={style=siamlatex,%
{morekeywords=[2]{subequations}}}]{Subequations}
We calculate the Fr\'{e}chet derivative of $F$ as follows:
\begin{subequations}
\begin{align}
  F'(U,V)(H,K) 
  &= \langle R(U,V),H\Sigma V^{T} + U\Sigma K^{T} -
  P(H\Sigma V^{T} + U\Sigma K^{T})\rangle \label{eq:aa} \\
  &= \langle R(U,V),H\Sigma V^{T} + U\Sigma K^{T}\rangle 
  \nonumber \\
  &= \langle R(U,V)V\Sigma^{T},H\rangle + 
  \langle \Sigma^{T}U^{T}R(U,V),K^{T}\rangle. \label{eq:bb}
\end{align}
\end{subequations}
\Cref{eq:aa} is the first line, and \cref{eq:bb} is the last line.
\end{example}

For an equation split over multiple lines, \cref{ex:ml} shows the
usage of the \code{multline} environment provided by \texttt{amsmath}.
\begin{example}[label={ex:ml},bicolor,%
listing options={style=siamlatex,%
{morekeywords=[2]{multline}}}]{Equation split across lines}
We claim that the projection $g(U,V)$ is given by the pair of matrices:
\begin{multline} \label{eq:ml}
  g(U,V) = \biggl( \frac{R(U,V)V\Sigma^{T}U^{T} 
    - U\Sigma V^{T}R(U,V)^{T}}{2}U,\\
  \frac{R(U,V)^{T}U\Sigma V^{T}-V \Sigma^{T}U^{T}R(U,V)}{2}V \biggr).
\end{multline}
\end{example}

\section{Theorem-like environments}
\label{sec:thm}
SIAM loads \texttt{ntheorem} package and uses it to define the following
theorem-like environments:
\code{theorem}, 
\code{lemma}, 
\code{corollary},
\code{definition}, and
\code{proposition}.
SIAM also defines a \code{proof} environment that automatically
inserts the symbol ``$\,\proofbox\,$'' at the end of any proof, even if it ends in an
equation environment. \emph{Note that the document may need to be
  compiled twice for the mark to appear.}
Some of the calculus examples were adapted from \cite{CalcI}. 
%
% An example theorem and lemma declaration is shown in \cref{ex:theorem}.  These
% are all numbered in the same sequence and produce labels in small caps
% with an italic body. Use the command \code{\textup} to produce Roman
% type for numbers and parentheses.
%
\Cref{ex:theorem} shows usage of the \code{theorem} environment. 
An optional argument can be used to name the theorem.
\Cref{ex:cor} illustrates a corollary, without a name, and the
proof environment.

\begin{example}[label=ex:theorem,bicolor,parbox=false,%
listing options={style=siamlatex,%
{morekeywords=[2]{theorem}}}]{Theorem}
\begin{theorem}[Mean Value Theorem]\label{thm:mvt}
  Suppose $f$ is a function that is continuous on the closed interval
  $[a,b]$.  and differentiable on the open interval $(a,b)$.
  Then there exists a number $c$ such that $a < c < b$ and
  \begin{displaymath}
    f'(c) = \frac{f(b)-f(a)}{b-a}.
  \end{displaymath}
  In other words, $f(b)-f(a) = f'(c)(b-a)$.
\end{theorem}
\end{example}

\begin{example}[label=ex:cor,bicolor,parbox=false,%
listing options={style=siamlatex,%
{morekeywords=[2]{corollary,proof}}}]%
{Corollary and proof}
\begin{corollary}
  Let $f(x)$ be continuous and differentiable everywhere. If $f(x)$
  has at least two roots, then $f'(x)$ must have at least one root.
\end{corollary}
\begin{proof}
  Let $a$ and $b$ be two distinct roots of $f$.
  By \cref{thm:mvt}, there exists a number $c$ such that
  \begin{displaymath}
    f'(c) = \frac{f(b)-f(a)}{b-a} = \frac{0-0}{b-a} = 0.
  \end{displaymath}
\end{proof}
\end{example}

%\newpage
SIAM also defines commands to create your own theorem- and
remark-like environments:
\begin{itemize}
\item \code{newsiamthm} --- Small caps header, italized body. 
\item \code{newsiamremark} --- Italics header, roman body.
\end{itemize}
Each command takes two arguments. The first is the environment name,
and the second is the name to show in the document. These commands should
be used instead of \code{\newtheorem}.
\Cref{ex:claim,ex:ref} shows how to use the commands above, including how to
specify the plural version for \texttt{cleveref} if it is unusual.

NOTE: Due to a current limitation of \texttt{cleveref}, any custom defined theorem-like environment 
aside from the ones listed in the \href{https://epubs.siam.org/pb-assets/files/SIAM_STYLE_GUIDE_2019-1635349464967.pdf}{SIAM Style Manual (Chapter 6)} will need to use \code{\ref}
instead of \code{\cref} when referenced in the document.  The theorem-like
environments listed in the style manual that are safe to use with \texttt{cleveref} are 
\texttt{theorem}, 
\texttt{lemma}, 
\texttt{corollary},
\texttt{definition},
\texttt{proposition},
\texttt{fact}, 
\texttt{claim}, 
\texttt{conclusion},
\texttt{result}, 
\texttt{consequence}, and
\texttt{problem}.

An additional note is that 
\texttt{fact}, 
\texttt{claim}, 
\texttt{conclusion},
\texttt{result}, 
\texttt{consequence}, and
\texttt{problem} 
can also be defined as a remark-like environment in accordance with the \href{https://epubs.siam.org/pb-assets/files/SIAM_STYLE_GUIDE_2019-1635349464967.pdf}{SIAM Style Manual (Chapter 6)} without having an issue with \texttt{cleveref} if an author chooses to do so.

\begin{example}[label=ex:claim,bicolor,%
before upper={\preamble{\bs newsiamthm\{claim\}\{Claim\}}\\
\noindent\preamble{\bs newsiamremark\{hypothesis\}\{Hypothesis\}}\\
\noindent\preamble{\bs crefname\{hypothesis\}\{Hypothesis\}\{Hypotheses\}}},%
parbox=false,%
listing options={style=siamlatex,%
{morekeywords=[2]{claim,proof,hypothesis}}}]{New theorem-like environment}
\begin{claim}\label{cl:constant}
  If $f'(x) = 0$ for all $x \in (a,b)$ then $f(x)$ is constant on $(a,b)$.
\end{claim}
\begin{hypothesis}\label{hyp1}
The function $f$ is continuously differentiable.
\end{hypothesis}
\begin{hypothesis}\label{hyp2}
The random variable is normally distributed.
\end{hypothesis}
\end{example}

% \begin{example}[label=ex:remark,bicolor,%
% before upper={\preamble{\bs newsiamremark\{expl\}\{Example\}}},%
% parbox=false,%
% listing options={style=siamlatex,%
% {morekeywords=[2]{expl}}}]{New remark-like environment}
% \begin{expl}[Trivial note]\label{ex:a}
%   Let $f(x) = 2$. Since $f'(x) = 0$ for all $x$, $f$ is constant
%   everywhere.
% \end{expl}
% \end{example}

\begin{example}[label=ex:ref,bicolor,listing options={style=siamlatex,%
{morekeywords=[2]{cref}}}]{References}
We can reference multiple types of objects with a single reference:
\cref{cl:constant,thm:mvt,hyp1}.
\end{example}


\section{Tables}
\label{sec:tab}
Table captions should go above the tables.
\Cref{ex:simpletable} shows the code to generate a
\cref{tab:simpletable}.
A more complicated example is shown in 
\cref{ex:table}, which generates \cref{tab:KoMa14}. This
example uses subfloats via the \texttt{subfig} package, as well as
special column options from the \texttt{array} package.

\begin{tcbverbatimwrite}{tmp_\jobname_simpletable.tex}
\begin{table}[tbhp]
\footnotesize
  \caption{Example table}\label{tab:simpletable}
\begin{center}
  \begin{tabular}{|c|c|c|} \hline
   Species & \bf Mean & \bf Std.~Dev. \\ \hline
    1 & 3.4 & 1.2 \\
    2 & 5.4 & 0.6 \\ \hline
  \end{tabular}
\end{center}
\end{table}
\end{tcbverbatimwrite}

\examplefile[label={ex:simpletable},%
listing only, listing options={style=siamlatex}]%
{Example table.}{tmp_\jobname_simpletable.tex}

\input{tmp_\jobname_simpletable.tex}

\begin{tcbverbatimwrite}{tmp_\jobname_table.tex}
\newcolumntype{R}{>{$}r<{$}}  %
\newcolumntype{V}[1]{>{[\;}*{#1}{R@{\;\;}}R<{\;]}} %
\begin{table}[tbhp]
\footnotesize
 \captionsetup{position=top} %<- Needed for using subtables created with the subfig package 
  \caption{Example table adapted from Kolda and Mayo \rm{\cite{KoMa14}}.}\label{tab:KoMa14}
\begin{center}
  \subfloat[$\beta=1$]{
    \begin{tabular}{|r|R|V{3}|c|r@{\,$\pm$\,}l|} \hline
occ. & \multicolumn{1}{c|}{$\lambda$} & \multicolumn{4}{c|}{$\mathbf{x}$} & 
fevals &  \multicolumn{2}{c|}{time (sec.)}\\ \hline
 718 & 11.3476 &  0.5544 &  0.3155 &  1.2018 &  0.0977 &   45 & 0.17 & 0.06 \\ \hline 
 134 &  3.7394 &  0.2642 & -1.1056 &  0.2657 & -0.3160 &   31 & 0.12 & 0.05 \\ \hline 
   4 & \multicolumn{6}{c|}{\emph{--- Failed to converge ---}} & 0.21 & 0.10 \\ \hline 
 \end{tabular}}

  \subfloat[$\beta=-1$]{
    \begin{tabular}{|r|R|V{3}|c|r@{\,$\pm$\,}l|} \hline
occ. & \multicolumn{1}{c|}{$\lambda$} & \multicolumn{4}{c|}{$\mathbf{x}$} & 
fevals &  \multicolumn{2}{c|}{time (sec.)}\\ \hline
  72 & -1.1507 &  0.2291 &  0.6444 &  0.3540 & -0.8990 &   34 & 0.14 & 0.06 \\ \hline 
 624 & -6.3985 &  0.1003 &  0.1840 &  0.5305 &  1.2438 &   48 & 0.19 & 0.08 \\ \hline 
   2 & \multicolumn{6}{c|}{\emph{--- Failed to converge ---}} & 0.23 & 0.02 \\ \hline 
 \end{tabular}}
\end{center}
\end{table}
\end{tcbverbatimwrite}

\examplefile[label={ex:table},%
before upper={\preamble[\scriptsize]{\bs usepackage\{array\}}\\[-0.4em]
\noindent\preamble[\scriptsize]{\bs usepackage[caption=false]\{subfig\}}},%
listing only, listing options={%
  style=siamlatex,basicstyle=\ttfamily\scriptsize}]%
{Example table with subtables.}{tmp_\jobname_table.tex}

\input{tmp_\jobname_table.tex}

\newpage
\section{Figures}
\label{sec:fig}

It is recommended that all figures be generated in high resolution.
In the past, SIAM has required encapsulated
postscript (EPS) format for final production. This is still an
acceptable format, but SIAM also now allows high-resolution 
PDF, JPEG, and PNG figures. 
%
If working with EPS images and using \texttt{pdflatex}, we
recommend the package \texttt{epstopdf} to automatically convert EPS
images to PDF for inclusion in PDF documents created by
\texttt{pdflatex}. Please note that \texttt{epstopdf} requires \texttt{texlive-font-utils} which may not be part of a standard \LaTeX\ installation.
%
\Cref{ex:fig} shows the code to generate \cref{fig:testfig}.  This
example uses the \texttt{graphicx} package for the
\code{\includegraphics} command. 


\begin{tcbverbatimwrite}{tmp_\jobname_fig.tex}
\begin{figure}[tbhp]
  \centering
  \subfloat[$\epsilon_{\max}=5$]{\label{fig:a}\includegraphics{lexample_fig1}}
  \subfloat[$\epsilon_{\max}=0.5$]{\label{fig:b}\includegraphics{lexample_fig2}}
  \caption{Example figure using external image files.}
  \label{fig:testfig}
\end{figure}
\end{tcbverbatimwrite}

\examplefile[label={ex:fig},%
before upper={\preamble[\scriptsize]{\bs usepackage\{graphicx,epstopdf\}}\\[-0.4em]
\noindent\preamble[\scriptsize]{\bs usepackage[caption=false]\{subfig\}}},%
listing only, listing options={%
  style=siamlatex,basicstyle=\ttfamily\scriptsize}]%
{Example figure with subfigures and external files}{tmp_\jobname_fig.tex}

\input{tmp_\jobname_fig.tex}

Another option for figures is a graphics-generator that is platform- and
format-independent.
PGF is a TeX macro package for generating  such graphics and works together with the most important TeX backend drivers, including pdftex and dvips. 
The user-friedly syntax layer called TikZ.
Here we show an example using \texttt{PGFPLOTS}, useful for drawing high-quality 
plots directly in \LaTeX.
\Cref{ex:data} and \cref{ex:pgfplots} shows the data and code, respectively, to generate \cref{fig:pgfplots}, adapted from \cite{pgfplots}.

\examplefile[label={ex:data},listing only,
listing options={style=siamlatex,basicstyle=\ttfamily\scriptsize}]%
{Example data file (data.dat)}{data.dat}

\begin{tcbverbatimwrite}{tmp_\jobname_tikz.tex}
\begin{figure}[tbhp]
  \centering
  \begin{tikzpicture}
    \begin{loglogaxis}[height=2.75in, grid=major,
      xlabel={Degrees of Freedom}, ylabel={$L_2$ Error},
      legend entries={$d=2$,$d=3$}]
      \addplot table [x=d2_dof,y=d2_l2_err] {data.dat};
      \addplot table [x=d3_dof,y=d3_l2_err] {data.dat};
    \end{loglogaxis}
  \end{tikzpicture}
  \caption{Example \texttt{PGFPLOTS} figure.}
  \label{fig:pgfplots}
\end{figure}
\end{tcbverbatimwrite}

\examplefile[label={ex:pgfplots},%
before upper={\preamble[\scriptsize]{\bs usepackage\{pgfplots\}}},%
listing only, listing options={%
  style=siamlatex}]%
{Example TikZ/PGF for platform-independent graphics.}{tmp_\jobname_tikz.tex}

\input{tmp_\jobname_tikz.tex}

  
\newpage
\section{Algorithms}
\label{sec:algs}

SIAM automatically includes the \texttt{algorithm} package in the
class definition. This provides the float environment.
Users have the choice of \texttt{algpseudocode},
\texttt{algorithmic}, and other packages for actually formatting the algorithm.
For example, \cref{alg:buildtree} is produced by the code in \cref{ex:alg}.
In order to reference lines within the algorithm, we need to tell the
\texttt{cleveref} package how to do the referencing, which is the
second line of \cref{ex:alg}. Then we can use the code
\code{\cref{line3}} to produce \cref{line3}.

\begin{tcbverbatimwrite}{tmp_\jobname_alg.tex}
\begin{algorithm}
\caption{Build tree}
\label{alg:buildtree}
\begin{algorithmic}[1]
\STATE{Define $P:=T:=\{ \{1\},\ldots,\{d\}$\}}
\WHILE{$\#P > 1$}
\STATE\label{line3}{Choose $C^\prime\in\mathcal{C}_p(P)$ with $C^\prime := \operatorname{argmin}_{C\in\mathcal{C}_p(P)} \varrho(C)$}
\STATE{Find an optimal partition tree $T_{C^\prime}$ }
\STATE{Update $P := (P{\setminus} C^\prime) \cup \{ \bigcup_{t\in C^\prime} t \}$}
\STATE{Update $T := T \cup \{ \bigcup_{t\in\tau} t : \tau\in T_{C^\prime}{\setminus} \mathcal{L}(T_{C^\prime})\}$}
\ENDWHILE
\RETURN $T$
\end{algorithmic}
\end{algorithm}
\end{tcbverbatimwrite}

\examplefile[float=htpb,label={ex:alg},%
before upper={\preamble[\scriptsize]{\bs usepackage\{algorithmic\}}\\[-0.4em]
\preamble[\scriptsize]{\bs Crefname\{ALC@unique\}\{Line\}\{Lines\}}},%
listing only, listing options={%
  style=siamlatex,basicstyle=\ttfamily\scriptsize}]%
{Example algorithm}{tmp_\jobname_alg.tex}

\input{tmp_\jobname_alg.tex}

\section{Sections}
\label{sec:sec}
Sections are denoted using standard \LaTeX\ section commands, i.e.,
\code{\section}, \code{\subsection}, etc. 
%
If you wish to end the section title with something other that a period (the default), you have to add the command \code{\nopunct} at the end of the title.

Appendices are created with the normal sectioning commands, following
the command \code{\appendix}. 
%
Titles of appendices created with
\code{\section} are preceded by the word ``Appendix,'' but not the
subsections or appendices created with \code{\section*}.
%
Unlike normal sections, appendix sections may be sensitive to blank lines
following the declaration, causing a new paragraph rather than the
text immediately following the appendix title. This can be corrected
by removing and blank lines.
%
Any numbered, labeled sections can be referenced using \code{\cref},
including those without a title.
%
Section titles are automatically inserted into the table of contents
and converted to bookmarks; see \cref{sec:spec-instr-pdf} for handling
special characters.


The acknowledgments section comes
immediately before the references and after any appendices. It should
be declared by \code{\section*{Acknowledgments}}.

%
% \Cref{ex:secref} shows how to reference sections.



% \begin{example}[label={ex:secref},lefthand ratio=0.4,bicolor,sidebyside,%
% listing options={style=siamlatex,basicstyle=\ttfamily\scriptsize,%
% deletetexcs={cref,Cref},{moretexcs=[2]{cref,Cref}}}]
% {Right and wrong ways to reference a section}
% Inside a sentence\dots\\
% Single: \cref{sec:intro}\\
% Range: \cref{sec:intro,sec:front,%
% sec:sec}\\
% Multiple: \cref{sec:intro,sec:sec,%
% sec:tab,sec:math,sec:thm}\\
% Appendix: \cref{sec:changes}\\

% Beginning of a sentence\dots\\
% Single: \Cref{sec:intro}\\
% Range: \Cref{sec:intro,sec:front,%
% sec:sec}\\
% Multiple: \Cref{sec:intro,sec:sec,%
% sec:tab,sec:math,sec:thm}\\
% Appendix: \Cref{sec:changes}\\


% Just don't do it this way\dots\\
% Section~\ref{sec:intro}  
% \end{example}

\section{Supplemental material}
\label{sec:supplement}

For several SIAM journals, authors are encouraged to submit
Supplementary Materials to complement their articles. This might
include additional figures or examples, animations, data sets used in
the paper, computer code used to generate figures or tables, or other
materials that are necessary to fully document the research contained
in the paper or to facilitate the readers' ability to understand and
extend the work.

The class option \code{supplement} should be used in the
supplemental \LaTeX\ file provided for creating PDF supplemental material.
The supplement should have the same title and authors as the main
document.  The title is modified automatically by the SIAM
class file so that it is preceded by the text ``Supplementary
Materials'', followed by a colon.  
%
The numbering is modified so that
all sections, equations, figures, tables, algorithms, %
and so on to start with ``SM''. 
%
A supplement does have sections but does not have an
abstract, keywords, AMS classifications, or appendices.  The main
document and supplement can cross reference sections, equations,
theorem-like declarations, figures, tables, algorithms, etc.  However,
there is no sharing of references. The references are optional for a
supplement.
A template is provide, as discussed in \cref{sec:template}.

\section{Template}
\label{sec:template}

The files \texttt{ex\_article.tex}, \texttt{ex\_shared.tex},
and \texttt{ex\_supplement.tex} provide a template that can be used
for creating a \LaTeX\ document with an optional supplement.
%
\Cref{ex:artoutline,ex:suppoutline} give the outline of an article and
the supplement. In this case we
assume that the title and authors are defined in the
\texttt{ex\_shared.tex} file, shown in \cref{ex:shared}.
%
Cross referencing between the main document and the supplement is
enabled using the \texttt{xr-hyperref} package (included by the
SIAM class file). Use \code{\externaldocument}
to specify the external document to search for external
references.
%

\begin{example}[label={ex:artoutline},listing only,%
  listing options={style=siamlatex,%
    {morekeywords=[2]{externaldocument}}}]%
  {Document outline with supplement}
\documentclass{siamonline250211}
\input{ex_shared}
\externaldocument{ex_supplement}
\begin{document}
\maketitle
% Other front matter: abstract, keywords, subject classifications.
% Main body goes here.
% Appendices and/or acknowledgments.
% Bibliography
\end{document}
\end{example}

\begin{example}[label={ex:suppoutline},listing only,%
  listing options={style=siamlatex,%
    {morekeywords=[2]{supplement,siampretitle,externaldocument}}}]%
  {Supplement document outline}
\documentclass[supplement]{siamonline250211}
\input{ex_shared}
\externaldocument{ex_article}
\begin{document}
\maketitle
% No abstract, keywords, subject classifications.
% Main body goes here.
% No appendices or acknowledgments.
% Optional bibliography goes here.
\end{document}
\end{example}

\Cref{ex:shared} (from \texttt{ex\_shared.tex}) shows how the
``shared'' title and authors may be defined across the main document
and a supplement. 
%
Note the use of the \code{\string} command in the URL for the tilde;
this is only necessary inside the \code{\thanks} command.
%

\examplefile[label=ex:shared,listing only,%
listing options={style=siamlatex,firstline=19,lastline=40,%
{morekeywords=[2]{siampretitle,MakeUppercase,string}}}
]{Example of shared title and author macros}{ex_shared.tex}





\section{Bibliography}
\label{sec:bib}

The SIAM \BibTeX style file, now called \texttt{siamplain.bst}, has been updated to include the new keys listed below:
\begin{itemize}
\item \code{doi}: Digital object identifier, a unique alphanumeric string
\item \code{url}: Web address, usually impermanent
\item \code{urldate}: Date that the web address was last accessed
\item \code{eprint}: Archive identifier, a unique alphanumeric string
\item \code{eprintclass}: Archive class
\item \code{archive}: Archive URL, defaults to \nolinkurl{https://arXiv.org/abs}
\item \code{archivepreprint}: Archive name, defaults to ``arXiv''.
\item \code{eid}: Article ID, if there are no page numbers
\item \code{pagetotal}: Total number of pages, for use with article ID
\end{itemize}
Every entry type has been modified to include an optional link to a
DOI, a URL, and/or an archive preprint reference.
%
Additionally, the \code{article} entry now supports an Article ID,
\code{eid}, and number of pages, \code{pagetotal}.
%
To use this, include the following code in your \LaTeX\ source code:
\code{\bibliographystyle{siamplain}}.


%\newpage
\subsection{DOI}
A digital object identifier (DOI) is a unique alphanumeric string that provides a persistent link to its location on the Internet. The publisher assigns a DOI when your article is published and made available electronically. Using the \code{doi} field in \BibTeX to specify it, as shown for \cite{KoMa14} in \cref{ex:article}; observe the new \code{doi} field which produces a hyperlink in the citation.
Do not include the full URL, i.e., \nolinkurl{https://doi.org/} preceding the DOI.
Authors are highly advised to provide DOIs; if they are not provided, they
will be requested during the copyediting process. 

\examplefile[label=ex:article,listing only,%
listing options={style=siamlatex,firstline=1,lastline=12,{morekeywords=[2]{doi}}}
]{Example article in \BibTeX}{references.bib}

\subsection{URL}
There is also now support for the  \code{url} field. Generally, the DOI is preferred to the URL, since the DOIs should be permanent references. For that reason, it is good practice to specify the last date that the URL was accessed, which is specified by the optional \code{urldate} field. Reference \cite{Hi14} produced by \cref{ex:url} shows an example of using these fields.

\examplefile[label=ex:url,listing only,%
listing options={style=siamlatex,firstline=20,lastline=28,%
{morekeywords=[2]{url,urldate}}}
]{Example with the URL field in \BibTeX}{references.bib}

\subsection{Preprint servers such as arXiv}

More and more manuscripts are available on preprint servers. In fact,
SIAM's publication policy explicitly allows the final accepted version
of any article to be posted on a preprint server such as arXiv.

For an arXiv paper,
the \code{eprint} field is used to specify the identifier. The optional \code{eprintclass} field specifies the class. \Cref{ex:arxiv} shows the \BibTeX for \cite{PeKoPi14}. 

\examplefile[label=ex:arxiv,listing only,%
listing options={style=siamlatex,firstline=30,lastline=38,%
{morekeywords=[2]{eprint,eprintclass}}}
]{Example arXiv reference in \BibTeX}{references.bib}

Other preprint servers are supported as well, but these require
specification of the fields \code{archive} and \code{archiveprefix}. In this case, the target URL is formed by concatenating the \code{archive}, a forward slash (\texttt{/}), and the \code{eprint}; and the text for the hyperlink is formed by concatenating the \code{archiveprevix}, a colon (:), and the \code{eprint}.
%
\Cref{ex:pubmed} shows the code to generate \cite{WoZhMeSh05}, including the preprint from PubMed.
Note that this example has both the journal citation as well as the link for the preprint.

\examplefile[label=ex:pubmed,listing only,%
listing options={style=siamlatex,firstline=40,lastline=55,%
{morekeywords=[2]{eprint,eprintclass,archive,archiveprefix}}}
]{Example PubMed reference in \BibTeX}{references.bib}

\subsection{Article ID}
Some journals use an article ID rather than page numbers. 
The field \texttt{eid} specifies the article ID. The optional field \texttt{pagetotal} can say the number
of pages in the document. An example of an article using these fields is shown in \cref{ex:eid} for citation \cite{Ne03}.

\examplefile[label=ex:eid,listing only,%
listing options={style=siamlatex,firstline=57,lastline=67,%
{morekeywords=[2]{eid,pagetotal}}}
]{Example article ID reference in \BibTeX}{references.bib}

\subsection{Software citations}

SIAM encourages software citations, both related technical publications as well as the software itself. A citation to a software package may look something like what is shown in \cref{ex:clawpack} for citation \cite{clawpack}. Notice the double braces around the \texttt{author} key; else, it would appear as ``C. D. Team''.

\examplefile[label=ex:clawpack,listing only,%
listing options={style=siamlatex,firstline=69,lastline=76,%
{morekeywords=[2]{key}}}
]{Example software reference in \BibTeX}{references.bib}

\appendix
\section{Summary of major changes}
\label{sec:changes}

Here we summarize the major changes in the latest version of
the SIAM online-only \LaTeX\@ and \BibTeX\ classes:
\begin{itemize}
\item Change in file name: \texttt{siamonline250106.cls} is replaced by \texttt{siamonline250211.cls}.
\item Added a fix for \texttt{cleveref} referencing anything defined as a theorem-like environment as a theorem.
\item Added a fix for \code{\label} and \code{\refstepcounter} due to \texttt{hyperref} and \texttt{cleveref} package changes.
\item Added initial support for the SIAM Journal on Life Sciences (SIALS).
\item Change from using ``AMS subject classifications" to ``MSC codes".
\item Added a correction needed to fix a problem caused by a recent change to the eqnarray environment (see a discussion regarding this \href{https://tex.stackexchange.com/questions/635684/what-is-the-recent-change-to-eqnarray-for}{here}).
\item Added support for the SIAM Journal on Mathematics of Data Science (SIMODS).
\item Change in file name: \texttt{siam.bst} bibliography style
  file is replaced by \texttt{siamplain.bst}; see \cref{sec:intro}.
\item Hyperlinking in cross references via the
  \texttt{cleveref} package, including customizations to adhere to
  SIAM conventions. Automatic PDF bookmarks enabled for sections,
  appendices, and references.
  See \cref{sec:cleveref}.
\item New fields for \BibTeX, as listed in \cref{sec:bib}.
\item  Support for supplemental PDF files, including
  cross references between the supplement and the main document; see
  \cref{sec:supplement}. 
\item New command for setting headers: \code{\headings}; see
  \cref{sec:front}. 
\item New command for funding information: \code{\funding}; see
  \cref{sec:front}. 
\item Updated theorem-like and proof environments using
  \texttt{ntheorem} package; see \cref{sec:thm}.
\item Fixed handling of appendices to adhere to SIAM style guidelines;
  see \cref{sec:sec}.
\item Added \code{review} class option; see \cref{sec:class-options}.
\item Includes the following packages by default:
  \texttt{algorithm},
  \texttt{amsmath}, 
  \texttt{breakurl}, 
  \texttt{cleveref}, 
  \texttt{hypcap}, 
  \texttt{hyperef},
  \texttt{ifpdf},
  \texttt{ntheorem}, 
  \texttt{xcolor}, and
  \texttt{xr-hyperef}.
  Also adds the \texttt{lineno}
  package if the \code{review} class option is enabled.
\end{itemize}

\section{Special modifications}

\subsection{Special macros}
In past versions, 
the SIAM online-only \LaTeX\ class defined the following macros:
\code{\const},
\code{\diag},
\code{\grad},
\code{\Range},
\code{\rank}, and
\code{\supp}.
These are no longer declared; however, they can be redefined using the
\code{\DeclareMathOperator} command from the \texttt{amsopn}
package as demonstrated in \cref{ex:dmo}.



\subsection{Labeling objects sequentially}
SIAM recommends numbering objects by section number. 
However, if you prefer to number objects sequentially (e.g., Figure 5
would indicate the fifth figure appearing in the paper regardless of which section it is in), add the code from
\cref{ex:numbering} as documentclass options (e.g., \code{\documentclass[review,onefignum,onetabnum]} \code{{siamonline250211}}).

\begin{example}[label=ex:numbering,listing only,%
listing options={style=siamlatex,{morekeywords=[2]{makeatletter,makeatother}},}]%
{Labeling objects sequentially}
oneeqnum % equations
onetabnum % tables
onefignum % figures
onealgnum % algorithms
onethmnum % theorem environments
\end{example}


\subsection{Appendices with no title}
The SIAM style manual \cite{siam} allows for an appendix that is
numbered (by a letter) but has no title. We have a special command to
create such an appendix: \code{\appendixnotitle}. This is equivalent
to a \code{\section} command in the appendix except that it has no
arguments.

\subsection{Changing the font of algorithm titles}
\label{sec:chang-font-algor}

Currently, the algorithm title font matches the figure and table title
fonts. To make the algorithm title font appear as small caps, insert
the code in \cref{ex:algfont} into the preamble.

\begin{example}[label=ex:algfont,listing only,%
listing options={style=siamlatex}]{Changing algorithm title font}
\makeatletter
\renewcommand{\ALG@name}{\sc Algorithm}
\makeatother
\end{example}

\newpage
\subsection{Changing title of proof}
To change the title of a proof to, say, ``Proof of main theorem,''
simply use an optional argument as shown in
\cref{ex:newproof}.

\begin{example}[label=ex:newproof,listing only,%
listing options={style=siamlatex}]{Altered proof environment}
\begin{proof}[Proof of main theorem]
We now show...
\end{proof}
\end{example}

\subsection{Special instructions for PDF bookmarks}
\label{sec:spec-instr-pdf}

Section titles are automatically inserted into the table of contents
and therefore used as PDF bookmarks. Some special symbols may not
correctly render. In that case, you can define alternate text as shown
in \cref{ex:specialtitle}, using the \code{\texorpdfstring} command
provided by the \texttt{hypertex} package. In this example, the
default bookmark would be ``Discussion of Z = X Y''; instead, it is
replaced by ``Discussion of Z = X union Y.''

\begin{example}[label=ex:specialtitle,listing only,%
listing options={style=siamlatex}]{PDF bookmarks for symbols in section titles}
\section{Discussion of \texorpdfstring{{\boldmath$Z=X \cup Y$}}{Z = X union Y}}
\end{example}


\bibliographystyle{siamplain}
\bibliography{references}

\end{document}


==> anc/ex_article.tex <==
% SIAM Article Template
\documentclass[review,onefignum,onetabnum]{siamonline250211}

% Information that is shared between the article and the supplement
% (title and author information, macros, packages, etc.) goes into
% ex_shared.tex. If there is no supplement, this file can be included
% directly.

\input{ex_shared}

% Optional PDF information
\ifpdf
\hypersetup{
  pdftitle={An Example Article},
  pdfauthor={D. Doe, P. T. Frank, and J. E. Smith}
}
\fi

% The next statement enables references to information in the
% supplement. See the xr-hyperref package for details.

\externaldocument[][nocite]{ex_supplement}

% FundRef data to be entered by SIAM
%<funding-group specific-use="FundRef">
%<award-group>
%<funding-source>
%<named-content content-type="funder-name"> 
%</named-content> 
%<named-content content-type="funder-identifier"> 
%</named-content>
%</funding-source>
%<award-id> </award-id>
%</award-group>
%</funding-group>

\begin{document}

\maketitle

% REQUIRED
\begin{abstract}
This is an example SIAM \LaTeX\ article. This can be used as a
template for new articles.  Abstracts must be able to stand alone
and so cannot contain citations to the paper's references,
equations, etc.  An abstract must consist of a single paragraph and
be concise. Because of online formatting, abstracts must appear as
plain as possible. Any equations should be inline.
\end{abstract}

% REQUIRED
\begin{keywords}
example, \LaTeX
\end{keywords}

% REQUIRED
\begin{MSCcodes}
68Q25, 68R10, 68U05
\end{MSCcodes}

\section{Introduction}
The introduction introduces the context and summarizes the
manuscript. It is importantly to clearly state the contributions of
this piece of work. The next two paragraphs are text filler,
generated by the \texttt{lipsum} package.

\lipsum[2-3]

% The outline is not required, but we show an example here.
The paper is organized as follows. Our main results are in
\cref{sec:main}, our new algorithm is in \cref{sec:alg}, experimental
results are in \cref{sec:experiments}, and the conclusions follow in
\cref{sec:conclusions}.

\section{Main results}
\label{sec:main}

We interleave text filler with some example theorems and theorem-like
items.

\lipsum[4]

Here we state our main result as \cref{thm:bigthm}; the proof is
deferred to \cref{sec:proof}.

\begin{theorem}[$LDL^T$ Factorization \cite{GoVa13}]\label{thm:bigthm}
  If $A \in \mathbb{R}^{n \times n}$ is symmetric and the principal
  submatrix $A(1:k,1:k)$ is nonsingular for $k=1:n-1$, then there
  exists a unit lower triangular matrix $L$ and a diagonal matrix
  \begin{displaymath}
    D = \diag(d_1,\dots,d_n)
  \end{displaymath}
  such that $A=LDL^T$. The factorization is unique.
\end{theorem}

\lipsum[6]

\begin{theorem}[Mean Value Theorem]\label{thm:mvt}
  Suppose $f$ is a function that is continuous on the closed interval
  $[a,b]$.  and differentiable on the open interval $(a,b)$.
  Then there exists a number $c$ such that $a < c < b$ and
  \begin{displaymath}
    f'(c) = \frac{f(b)-f(a)}{b-a}.
  \end{displaymath}
  In other words,
  \begin{displaymath}
    f(b)-f(a) = f'(c)(b-a).
  \end{displaymath}
\end{theorem}

Observe that \cref{thm:bigthm,thm:mvt,cor:a} correctly mix references
to multiple labels.

\begin{corollary}\label{cor:a}
  Let $f(x)$ be continuous and differentiable everywhere. If $f(x)$
  has at least two roots, then $f'(x)$ must have at least one root.
\end{corollary}
\begin{proof}
  Let $a$ and $b$ be two distinct roots of $f$.
  By \cref{thm:mvt}, there exists a number $c$ such that
  \begin{displaymath}
    f'(c) = \frac{f(b)-f(a)}{b-a} = \frac{0-0}{b-a} = 0.
  \end{displaymath}
\end{proof}

Note that it may require two \LaTeX\ compilations for the proof marks
to show.

Display matrices can be rendered using environments from \texttt{amsmath}:
\begin{equation}\label{eq:matrices}
S=\begin{bmatrix}1&0\\0&0\end{bmatrix}
\quad\text{and}\quad
C=\begin{pmatrix}1&1&0\\1&1&0\\0&0&0\end{pmatrix}.
\end{equation}
Equation \cref{eq:matrices} shows some example matrices.

We calculate the Fr\'{e}chet derivative of $F$ as follows:
\begin{subequations}
\begin{align}
  F'(U,V)(H,K) 
  &= \langle R(U,V),H\Sigma V^{T} + U\Sigma K^{T} -
  P(H\Sigma V^{T} + U\Sigma K^{T})\rangle \label{eq:aa} \\
  &= \langle R(U,V),H\Sigma V^{T} + U\Sigma K^{T}\rangle 
  \nonumber \\
  &= \langle R(U,V)V\Sigma^{T},H\rangle + 
  \langle \Sigma^{T}U^{T}R(U,V),K^{T}\rangle. \label{eq:bb}
\end{align}
\end{subequations}
\Cref{eq:aa} is the first line, and \cref{eq:bb} is the last line.

\section{Algorithm}
\label{sec:alg}

\lipsum[40]

Our analysis leads to the algorithm in \cref{alg:buildtree}.

\begin{algorithm}
\caption{Build tree}
\label{alg:buildtree}
\begin{algorithmic}
\STATE{Define $P:=T:=\{ \{1\},\ldots,\{d\}$\}}
\WHILE{$\#P > 1$}
\STATE{Choose $C^\prime\in\mathcal{C}_p(P)$ with $C^\prime := \operatorname{argmin}_{C\in\mathcal{C}_p(P)} \varrho(C)$}
\STATE{Find an optimal partition tree $T_{C^\prime}$ }
\STATE{Update $P := (P{\setminus} C^\prime) \cup \{ \bigcup_{t\in C^\prime} t \}$}
\STATE{Update $T := T \cup \{ \bigcup_{t\in\tau} t : \tau\in T_{C^\prime}{\setminus} \mathcal{L}(T_{C^\prime})\}$}
\ENDWHILE
\RETURN $T$
\end{algorithmic}
\end{algorithm}

\lipsum[41]

\section{Experimental results}
\label{sec:experiments}

\lipsum[50]

\Cref{fig:testfig} shows some example results. Additional results are
available in the supplement in \cref{tab:foo}.

\begin{figure}[htbp]
  \centering
  \label{fig:a}\includegraphics{lexample_fig1}
  \caption{Example figure using external image files.}
  \label{fig:testfig}
\end{figure}

\Cref{tab:foo} shows additional
supporting evidence. 

\begin{table}[htbp]
\footnotesize
\caption{Example table.}\label{tab:foo}
\begin{center}
  \begin{tabular}{|c|c|c|} \hline
   Species & \bf Mean & \bf Std.~Dev. \\ \hline
    1 & 3.4 & 1.2 \\
    2 & 5.4 & 0.6 \\ \hline
  \end{tabular}
\end{center}
\end{table}

\lipsum[51]

\section{Discussion of \texorpdfstring{{\boldmath$Z=X \cup Y$}}{Z = X union Y}}

\lipsum[76]

\section{Conclusions}
\label{sec:conclusions}

Some conclusions here.


\appendix
\section{An example appendix} 
\lipsum[71]

\begin{lemma}
Test Lemma.
\end{lemma}


\section*{Acknowledgments}
We would like to acknowledge the assistance of volunteers in putting
together this example manuscript and supplement.

\bibliographystyle{siamplain}
\bibliography{references}

\end{document}


==> anc/ex_shared.tex <==
% SIAM Shared Information Template
% This is information that is shared between the main document and any
% supplement. If no supplement is required, then this information can
% be included directly in the main document.


% Packages and macros go here
\usepackage{lipsum}
\usepackage{amsfonts}
\usepackage{graphicx}
\usepackage{epstopdf}
\usepackage{algorithmic}
\ifpdf
  \DeclareGraphicsExtensions{.eps,.pdf,.png,.jpg}
\else
  \DeclareGraphicsExtensions{.eps}
\fi

% Prevent itemized lists from running into the left margin inside theorems and proofs
\usepackage{enumitem}
\setlist[enumerate]{leftmargin=.5in}
\setlist[itemize]{leftmargin=.5in}

% Add a serial/Oxford comma by default.
\newcommand{\creflastconjunction}{, and~}

% Used for creating new theorem and remark environments
\newsiamremark{remark}{Remark}
\newsiamremark{hypothesis}{Hypothesis}
\crefname{hypothesis}{Hypothesis}{Hypotheses}
\newsiamthm{claim}{Claim}
\newsiamremark{fact}{Fact}
\crefname{fact}{Fact}{Facts}

% Sets running headers as well as PDF title and authors
\headers{An Example Article}{D. Doe, P. T. Frank, and J. E. Smith}

% Title. If the supplement option is on, then "Supplementary Material"
% is automatically inserted before the title.
\title{An Example Article\thanks{Submitted to the editors DATE.
\funding{This work was funded by the Fog Research Institute under contract no.~FRI-454.}}}

% Authors: full names plus addresses.
\author{Dianne Doe\thanks{Imagination Corp., Chicago, IL 
  (\email{ddoe@imag.com}, \url{http://www.imag.com/\string~ddoe/}).}
\and Paul T. Frank\thanks{Department of Applied Mathematics, Fictional University, Boise, ID 
  (\email{ptfrank@fictional.edu}, \email{jesmith@fictional.edu}).}
\and Jane E. Smith\footnotemark[3]}

\usepackage{amsopn}
\DeclareMathOperator{\diag}{diag}


%%% Local Variables: 
%%% mode:latex
%%% TeX-master: "ex_article"
%%% End: 


==> anc/ex_supplement.tex <==
% SIAM Supplemental File Template
\documentclass[review,supplement,onefignum,onetabnum]{siamonline250211}

\input{ex_shared}

\externaldocument[][nocite]{ex_article}

% Optional PDF information
\ifpdf
\hypersetup{
  pdftitle={Supplementary Materials: An Example Article},
  pdfauthor={D. Doe, P. T. Frank, and J. E. Smith}
}
\fi

\begin{document}

\maketitle

\section{A detailed example}

Here we include some equations and theorem-like environments to show
how these are labeled in a supplement and can be referenced from the
main text.
Consider the following equation:
\begin{equation}
  \label{eq:suppa}
  a^2 + b^2 = c^2.
\end{equation}
You can also reference equations such as \cref{eq:matrices,eq:bb} 
from the main article in this supplement.

\lipsum[100-101]

\begin{theorem}
An example theorem.
\end{theorem}

\lipsum[102]
 
\begin{lemma}
An example lemma.
\end{lemma}

\lipsum[103-105]

Here is an example citation: \cite{KoMa14}.

\section[Proof of Thm]{Proof of \cref{thm:bigthm}}
\label{sec:proof}

\lipsum[106-112]

\section{Additional experimental results}
\Cref{tab:foo} shows additional
supporting evidence. 

\begin{table}[htbp]
\footnotesize
  \caption{Example table.}  \label{tab:smfoo}
\begin{center}
  \begin{tabular}{|c|c|c|} \hline
   Species & \bf Mean & \bf Std.~Dev. \\ \hline
    1 & 3.4 & 1.2 \\
    2 & 5.4 & 0.6 \\ \hline
  \end{tabular}
\end{center}
\end{table}


\bibliographystyle{siamplain}
\bibliography{references}


\end{document}


==> anc/references.bib <==
@Article{KoMa14,
  title =	 {An Adaptive Shifted Power Method for Computing
                  Generalized Tensor Eigenpairs},
  author =	 {Tamara G. Kolda and Jackson R. Mayo},
  doi =		 {10.1137/140951758},
  journal =	 {SIAM Journal on Matrix Analysis and Applications},
  number =	 4,
  volume =	 35,
  year =	 2014,
  month =	 dec,
  pages =	 {1563--1581},
}

@Misc{siam,
  key = {zzz},
  title =	 {{SIAM} Style Manual: For journals and books},
  year =	 2013,
url = {https://epubs.siam.org/pb-assets/files/SIAM_STYLE_GUIDE_2019-1635349464967.pdf}}

@Misc{Hi14,
  author =	 {Nick Higham},
  title =	 {A Call for Better Indexes},
  howpublished = {SIAM Blogs},
  year =	 2014,
  month =	 nov,
  url =		 {http://blogs.siam.org/a-call-for-better-indexes/},
  urldate =	 {2015-04-05}
}

@Misc{PeKoPi14,
  title = {Accelerating Community Detection by Using {K}-core Subgraphs},
  author =	 {Chengbin Peng and Tamara G. Kolda and Ali Pinar},
  eprint =	 {1403.2226},
  year =	 2014,
  month =	 mar,
  eprintclass =	 {math.NA}
}


@Article{WoZhMeSh05,
  author =	 {Woessner, Donald E. and Zhang, Shanrong and
                  Merritt, Matthew E. and Sherry, A. Dean},
  title = {Numerical Solution of the {Bloch} Equations Provides Insights 
                  into the Optimum Design of {PARACEST} Agents for {MRI}},
  journal =	 {Magnetic Resonance in Medicine},
  doi =		 {10.1002/mrm.20408},
  volume =	 53,
  number =	 4,
  month =	 apr,
  year =	 2005,
  pages =	 {790--799},
  archiveprefix = {PubMed},
  archive =	 {https://www.ncbi.nlm.nih.gov/pubmed},
  eprint =	 {15799055}
}

@Article{Ne03,
  title =	 {Properties of Highly Clustered Networks},
  author =	 {Newman, M. E. J.},
  doi =		 {10.1103/PhysRevE.68.026121},
  journal =	 {Phys. Rev. E},
  volume =	 {68},
  year =	 {2003},
  eid =		 {026121},
  pagetotal =	 6,
  month =	 aug,
}

@misc{clawpack,
  title =	 {Clawpack Software},
  author =	 {{Clawpack Development Team}},
  url =		 {http://www.clawpack.org},
  urldate =	 {2015/05/14},
  note =	 {Version 5.2.2},
  year =	 2015
}

@Misc{AMSMSC2010,
  title =	 {{Mathematics Subject Classification}},
  author =	 {{American Mathematical Society}},
  year =	 {2010},
  url =		 {https://mathscinet.ams.org/mathscinet/msc/msc2010.html},
  urldate =	 {2021/02/08},
}


@book{La86,
  author =	 "Leslie Lamport",
  title =	 "\LaTeX: A Document Preparation System",
  publisher =	 "Addison--Wesley",
  year =	 "1986",
  address =	 "Reading, MA"
}

@Book{MiGo04,
  author =	 {Frank Mittlebach and Michel Goossens},
  title =	 {The \LaTeX\ Companion},
  publisher =	 {Addison--Wesley},
  year =	 2004,
  edition =	 {2nd}}

@Book{GoVa13,
  author =	 {Golub, Gene H. and Van Loan, Charles F.},
  title =	 {Matrix Computations},
  publisher =	 {The Johns Hopkins University Press},
  address =	 {Baltimore},
  year =	 2013,
  edition =	 {4th}
}


@Misc{CalcI,
  author =	 {Paul Dawkins},
  title =	 {Paul's Online Math Notes: Calculus {I} --- Notes},
  url =               {http://tutorial.math.lamar.edu/Classes/CalcI/MeanValueTheorem.aspx},
  urldate =	 {2015-07-08}}

@Misc{amsmath,
  author =	 {{American Mathematical Society}},
  title =	 {User's Guide for the \texttt{amsmath} Package
                  (Version 2.0)},
  url =		 {ftp://ftp.ams.org/pub/tex/doc/amsmath/amsldoc.pdf},
  urldate =	 {2015-07-30},
  year =	 2002}

@Misc{shortmath,
  author =	 {Michael Downes},
  title =	 {Short Math Guide for {\LaTeX}},
  url =		 {ftp://ftp.ams.org/pub/tex/doc/amsmath/short-math-guide.pdf},
  urldate =	 {2015-07-30},
  year =	 2002}

@Misc{pgfplots,
  author =	 {Christian Feuers\"anger},
  title =	 {Manual for Package \texttt{PGFPLOTS}},
  month =	 may,
  year =	 2015,
  url =		 {http://sourceforge.net/projects/pgfplots}
}



==> anc/requirements.txt <==
# Versions used for the recorded verification run (Python 3.14.7).
sympy==1.14.0
scipy==1.16.3
numpy==2.3.5
mpmath==1.3.0


==> anc/run-info.json <==
{
  "recorded_at_utc": "2026-09-11T05:16:55.462651+00:00",
  "python": "3.14.7",
  "packages": {
    "sympy": "1.14.0",
    "scipy": "1.16.3",
    "numpy": "2.3.5",
    "mpmath": "1.3.0"
  },
  "command": "python -u verify-three-root-family.py",
  "working_directory": "verification supplement directory",
  "input_sha256": {
    "verify-three-root-family.py": "fcce68a871bf38331b5f022fe867d59e2d26266a2170da0c31e2704ed12f1db4",
    "requirements.txt": "4a19bc54da9ffe7298536d0120b69ab818f9a3710095c49abebf35b72e5381f2"
  },
  "log_sha256": "850e5ba41db323def66bf410805a1f505acd739fa8c1417c2dd34aec1b00f1ff",
  "result": "ALL CHECKS PASS"
}


==> anc/siamonline250211.cls <==
%%
%% This is file `siamonline250211.cls', based on article.cls
%% Revision of siam macros for use with LaTeX 2e
%% 
%% February 2025
%%
%% You are not allowed to change this file. 
%% 
%% You are allowed to distribute this file under the condition that 
%% it is distributed together with all of the files in the siam macro 
%% distribution. These are:
%%
%% * siamonline250211.cls: Main LaTeX class file (this file)
%% * siamplain.bst: Bibliographic style file for BibTeX
%% * docsiamonline.tex: Produces documentation
%% * docsiamonline.pdf: Documentation
%% * references.bib: BibTeX database for documentation and examples
%% * ex_article.tex: Template for article
%% * ex_supplement.tex: Template for supplement
%% * ex_shared.tex: Template for article/supplement shared info
%%
%% If you receive only some of these files from someone, complain! 
%% 
%% Please submit suggestions for changes to tex@siam.org.
%% 
%% You are NOT ALLOWED to distribute this file alone. You are NOT 
%% ALLOWED to take money for the distribution or use of either this 
%% file or a changed version, except for a nominal charge for copying 
%% etc. 
%% \CharacterTable
%%  {Upper-case    \A\B\C\D\E\F\G\H\I\J\K\L\M\N\O\P\Q\R\S\T\U\V\W\X\Y\Z
%%   Lower-case    \a\b\c\d\e\f\g\h\i\j\k\l\m\n\o\p\q\r\s\t\u\v\w\x\y\z
%%   Digits        \0\1\2\3\4\5\6\7\8\9
%%   Exclamation   \!     Double quote  \"     Hash (number) \#
%%   Dollar        \$     Percent       \%     Ampersand     \&
%%   Acute accent  \'     Left paren    \(     Right paren   \)
%%   Asterisk      \*     Plus          \+     Comma         \,
%%   Minus         \-     Point         \.     Solidus       \/
%%   Colon         \:     Semicolon     \;     Less than     \<
%%   Equals        \=     Greater than  \>     Question mark \?
%%   Commercial at \@     Left bracket  \[     Backslash     \\
%%   Right bracket \]     Circumflex    \^     Underscore    \_
%%   Grave accent  \`     Left brace    \{     Vertical bar  \|
%%   Right brace   \}     Tilde         \~}
\NeedsTeXFormat{LaTeX2e}[1995/06/01]
%%
% [[[TODO: Update date and version in next line]]]
\ProvidesClass{siamonline250211}[2025/02/11 v1.6.5 LaTeX document e-class]
%%
%% >>jeh>> --- Modified Winter 2025 ---
%%
%% Added a fix for cleveref referencing anything defined as a theorem-like environment as a theorem.
%%
%% Added a fix for \label and \refstepcounter due to hyperref and cleveref package changes.
%%
%% Added initial support for the SIAM Journal on Life Sciences (SIALS).
%%
%% >>jeh>> --- Modified Spring 2022 ---
%%
%% Changover from using "AMS subject classifications" to "MSC codes".
%%
%% A correction needed to bypass a recent change to the eqnarray environment.
%%
%% >>jeh>> --- Modified Winter 2018 ---
%%
%% Added support for the SIAM Journal on Mathematics of Data Science (SIMODS).  Tweak to the formatting of "and" in author list.
%%
%% <<tgk<<
%%
\RequirePackage[leqno]{amsmath}[2.14]
\newcommand\@ptsize{}
\newif\if@restonecol
\newif\if@titlepage
\@titlepagefalse
%_%_%_%_%add class option to change hyperref driver for Bakoma
\newif\if@bakoma
\@bakomafalse
%_%_%_%_%add class option to turn of hypdvips
\newif\if@nohypdvips
\@nohypdvipsfalse
%_%_%_%_%add class option to change slugline for juq
\newif\if@juq
\@juqfalse
%%
%% >>tgk>> --- Removed Summer 2015 --- %back in Winter 2017---MSC
%%
\newif\if@oneeqnum
\@oneeqnumfalse
\newif\if@onetabnum
\@onetabnumfalse
\newif\if@onefignum
\@onefignumfalse
\newif\if@onealgnum
\@onealgnumfalse
\newif\if@onethmnum
\@onethmnumfalse
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for "review" class option to turn on features like line
%% numbers for paper under review.
\newif\if@review
\@reviewfalse
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for "supplement" class option to change title and labels
%% appropriately for supplemental materials.
\newif\if@supplement
\@supplementfalse
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for "hidelinks" class option to hide hyperlinks.
\newif\if@hidelinks
\@hidelinksfalse
%%
%% <<tgk<<
%%
%_%_%_%_%
\newif\if@translated
\@translatedfalse
%_%_%_%_%
%\newif\if@openbib
%\@openbibfalse
\DeclareOption{SIADSpaper}
   {\setlength\paperheight {297mm}%
    \setlength\paperwidth  {8.5in}}
\DeclareOption{a4paper}
   {\setlength\paperheight {297mm}%
    \setlength\paperwidth  {210mm}}
\DeclareOption{a5paper}
   {\setlength\paperheight {210mm}%
    \setlength\paperwidth  {148mm}}
\DeclareOption{b5paper}
   {\setlength\paperheight {250mm}%
    \setlength\paperwidth  {176mm}}
\DeclareOption{letterpaper}
   {\setlength\paperheight {11in}%
    \setlength\paperwidth  {8.5in}}
\DeclareOption{legalpaper}
   {\setlength\paperheight {14in}%
    \setlength\paperwidth  {8.5in}}
\DeclareOption{executivepaper}
   {\setlength\paperheight {10.5in}%
    \setlength\paperwidth  {7.25in}}
\DeclareOption{landscape}
   {\setlength\@tempdima   {\paperheight}%
    \setlength\paperheight {\paperwidth}%
    \setlength\paperwidth  {\@tempdima}}
\DeclareOption{10pt}{\renewcommand\@ptsize{0}}
\DeclareOption{11pt}{\renewcommand\@ptsize{1}}
\DeclareOption{12pt}{\renewcommand\@ptsize{2}}
\DeclareOption{twoside}{\@twosidetrue  \@mparswitchtrue}
\DeclareOption{draft}{\setlength\overfullrule{5pt}}
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for new class options
\DeclareOption{review}{\@reviewtrue}
\DeclareOption{supplement}{\@supplementtrue}
\DeclareOption{hidelinks}{\@hidelinkstrue}
\DeclareOption{bakoma}{\@bakomatrue}
\DeclareOption{nohypdvips}{\@nohypdvipstrue}
\DeclareOption{juq}{\@juqtrue}
\DeclareOption{sifin}{\@sifintrue}
%%
%% <<tgk<<
%%
\DeclareOption{final}{\setlength\overfullrule{0pt}}
\DeclareOption{notitlepage}{\@titlepagefalse}
\DeclareOption{onecolumn}{\@twocolumnfalse}
\DeclareOption{twocolumn}{\@twocolumntrue}
%%
%% >>tgk>> --- Removed Summer 2015 --- %back in Winter 2017---JEH
%%
%%\DeclareOption{leqno}{\input{leqno.clo}}
%%\DeclareOption{subeqn}{\input{subeqn.clo}}
\DeclareOption{oneeqnum}{\@oneeqnumtrue}
\DeclareOption{onetabnum}{\@onetabnumtrue}
\DeclareOption{onefignum}{\@onefignumtrue}
\DeclareOption{onealgnum}{\@onealgnumtrue}
\DeclareOption{onethmnum}{\@onethmnumtrue}
%%
%% <<tgk<<
%%
\DeclareOption{translated}{\@translatedtrue} % jan 7 2004
%\DeclareOption{openbib}{\@openbibtrue}
\ExecuteOptions{SIADSpaper,10pt,twoside,onecolumn,leqno,draft,notitlepage}
\ProcessOptions
%
% eliminate siam11.clo altogether:
%%%%%%%%%%%%%%%%%\input{siam1\@ptsize.clo}
\renewcommand\normalsize{%
   \@setfontsize\normalsize\@xipt{13.6}%
   \abovedisplayskip 11\p@ \@plus3\p@ \@minus6\p@
   \abovedisplayshortskip \z@ \@plus3\p@
   \belowdisplayshortskip 6.5\p@ \@plus3.5\p@ \@minus3\p@
   \belowdisplayskip \abovedisplayskip
   \let\@listi\@listI}
\normalsize
\newcommand\small{%
   \@setfontsize\small\@xpt\@xiipt
   \abovedisplayskip 10\p@ \@plus2\p@ \@minus5\p@
   \abovedisplayshortskip \z@ \@plus3\p@
   \belowdisplayshortskip 6\p@ \@plus3\p@ \@minus3\p@
   \def\@listi{\leftmargin\leftmargini
               \topsep 6\p@ \@plus2\p@ \@minus2\p@
               \parsep 3\p@ \@plus2\p@ \@minus\p@
               \itemsep \parsep}%
   \belowdisplayskip \abovedisplayskip
}
\newcommand\footnotesize{%
   \@setfontsize\footnotesize\@ixpt{11}%
   \abovedisplayskip 8\p@ \@plus2\p@ \@minus4\p@
   \abovedisplayshortskip \z@ \@plus\p@
   \belowdisplayshortskip 4\p@ \@plus2\p@ \@minus2\p@
   \def\@listi{\leftmargin\leftmargini
               \topsep 4\p@ \@plus2\p@ \@minus2\p@
               \parsep 2\p@ \@plus\p@ \@minus\p@
               \itemsep \parsep}%
   \belowdisplayskip \abovedisplayskip
}
\newcommand\scriptsize{\@setfontsize\scriptsize\@viiipt{9.5}}
\newcommand\tiny{\@setfontsize\tiny\@vipt\@viipt}
\newcommand\large{\@setfontsize\large\@xiipt{14}}
\newcommand\Large{\@setfontsize\Large\@xivpt{18}}
\newcommand\LARGE{\@setfontsize\LARGE\@xviipt{22}}
\newcommand\huge{\@setfontsize\huge\@xxpt{25}}
\newcommand\Huge{\@setfontsize\Huge\@xxvpt{30}}
\if@twocolumn
  \setlength\parindent{1em}
\else
  \setlength\parindent{.25in}
\fi
\setlength\headheight{10\p@}
\setlength\headsep   {.2in}
%\setlength\topskip   {10\p@}
\setlength\footskip{.2in}
\if@compatibility 
 \setlength\maxdepth{4\p@}
\else
 \setlength\maxdepth{.5\topskip} 
\fi
\setlength\@maxdepth\maxdepth
\if@compatibility
  \if@twocolumn
    \setlength\textwidth{6.151in}
  \else
    \setlength\textwidth{6.151in}
  \fi
\else
  \if@twocolumn
    \setlength\textwidth{6.151in}
  \else
    \setlength\textwidth{6.151in}
  \fi
\fi
%\if@compatibility\else
%  \@settopoint\textwidth
%\fi
\if@compatibility
  \setlength\textheight{8.25in}
\else
  \setlength\textheight{8.25in}
\fi
%\addtolength\textheight{\topskip}
\if@compatibility
  \if@twoside
%     \setlength\oddsidemargin   {1.08pc}
%     \setlength\evensidemargin  {1.08pc}
     \setlength\marginparwidth {1.25in}
  \else
%     \setlength\oddsidemargin   {1.08pc}
%     \setlength\evensidemargin  {1.08pc}
     \setlength\marginparwidth  {1.25in}
  \fi
  \if@twocolumn
     \setlength\oddsidemargin  {30\p@}
     \setlength\evensidemargin {30\p@}
     \setlength\marginparwidth {48\p@}
  \fi
\else
  \if@twoside
%     \setlength\oddsidemargin   {1.08pc}
%     \setlength\evensidemargin  {1.08pc}
     \setlength\marginparwidth {1.25in}
  \else
%     \setlength\oddsidemargin   {1.08pc}
%     \setlength\evensidemargin  {1.08pc}
     \setlength\marginparwidth {1.25in}
  \fi
  \@settopoint\oddsidemargin
  \@settopoint\marginparwidth
\fi
\if@twocolumn
  \setlength\marginparsep {10\p@}
\else
  \setlength\marginparsep{11\p@}
\fi
\setlength\marginparpush{5\p@}
\if@compatibility
  \setlength\topmargin{\z@}
\else
\setlength\topmargin {\z@}
%  \@settopoint\topmargin
\fi

\setlength\footnotesep{6.65\p@}
\skip\footins 13\p@ \@plus 4\p@ \@minus 2\p@
\setlength\floatsep    {12\p@ \@plus 2\p@ \@minus 2\p@}
\setlength\textfloatsep{20\p@ \@plus 2\p@ \@minus 4\p@}
\setlength\intextsep   {12\p@ \@plus 2\p@ \@minus 2\p@}
\setlength\dblfloatsep    {12\p@ \@plus 2\p@ \@minus 2\p@}
\setlength\dbltextfloatsep{20\p@ \@plus 2\p@ \@minus 4\p@}
\setlength\@fptop{0\p@ \@plus 1fil}
\setlength\@fpsep{8\p@ \@plus 2fil}
\setlength\@fpbot{0\p@ \@plus 1fil}
\setlength\@dblfptop{0\p@ \@plus 1fil}
\setlength\@dblfpsep{8\p@ \@plus 2fil}
\setlength\@dblfpbot{0\p@ \@plus 1fil}
\setlength\partopsep{\z@}
\def\@listI{\leftmargin\leftmargini
            \parsep \z@
            \topsep \z@
            \itemsep \parsep}
\let\@listi\@listI
\@listi
\def\@listii {\leftmargin\leftmarginii
              \labelwidth\leftmarginii
              \advance\labelwidth-\labelsep
              \topsep    \z@
              \parsep    \z@
              \itemsep   \parsep}
\def\@listiii{\leftmargin\leftmarginiii
              \labelwidth\leftmarginiii
              \advance\labelwidth-\labelsep
              \topsep    \z@
              \parsep    \z@
              \partopsep \z@
              \itemsep   \topsep}
\def\@listiv {\leftmargin\leftmarginiv
              \labelwidth\leftmarginiv
              \advance\labelwidth-\labelsep}
\def\@listv  {\leftmargin\leftmarginv
              \labelwidth\leftmarginv
              \advance\labelwidth-\labelsep}
\def\@listvi {\leftmargin\leftmarginvi
              \labelwidth\leftmarginvi
              \advance\labelwidth-\labelsep}

%% >>tgk>> --- Added Summer 2015 ---
%%
%% Fix to make bookmarks show up when using pdflatex (+hypertex).
\setcounter{tocdepth}{3}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% First step to adding the ntheorem package for theorems, etc. Second
%% step is further down below. Need to split them because this needs
%% to be loaded *before* cleveref and lineno.
\RequirePackage[amsmath,thmmarks,hyperref]{ntheorem}[1.33]
%%
%% <<tgk<<
%%

\setlength\footnotesep{6.65\p@}
\skip\footins 13\p@ \@plus 4\p@ \@minus 2\p@
\setlength\floatsep    {12\p@ \@plus 2\p@ \@minus 2\p@}
\setlength\textfloatsep{20\p@ \@plus 2\p@ \@minus 4\p@}
\setlength\intextsep   {12\p@ \@plus 2\p@ \@minus 2\p@}
\setlength\dblfloatsep    {12\p@ \@plus 2\p@ \@minus 2\p@}
\setlength\dbltextfloatsep{20\p@ \@plus 2\p@ \@minus 4\p@}
\setlength\@fptop{0\p@ \@plus 1fil}
\setlength\@fpsep{8\p@ \@plus 2fil}
\setlength\@fpbot{0\p@ \@plus 1fil}
\setlength\@dblfptop{0\p@ \@plus 1fil}
\setlength\@dblfpsep{8\p@ \@plus 2fil}
\setlength\@dblfpbot{0\p@ \@plus 1fil}
\setlength\partopsep{\z@}
\def\@listI{\leftmargin\leftmargini
            \parsep \z@
            \topsep \z@
            \itemsep \parsep}
\let\@listi\@listI
\@listi
\def\@listii {\leftmargin\leftmarginii
              \labelwidth\leftmarginii
              \advance\labelwidth-\labelsep
              \topsep    \z@
              \parsep    \z@
              \itemsep   \parsep}
\def\@listiii{\leftmargin\leftmarginiii
              \labelwidth\leftmarginiii
              \advance\labelwidth-\labelsep
              \topsep    \z@
              \parsep    \z@
              \partopsep \z@
              \itemsep   \topsep}
\def\@listiv {\leftmargin\leftmarginiv
              \labelwidth\leftmarginiv
              \advance\labelwidth-\labelsep}
\def\@listv  {\leftmargin\leftmarginv
              \labelwidth\leftmarginv
              \advance\labelwidth-\labelsep}
\def\@listvi {\leftmargin\leftmarginvi
              \labelwidth\leftmarginvi
              \advance\labelwidth-\labelsep}
%
\setlength\lineskip{1\p@}
\setlength\normallineskip{1\p@}
\renewcommand\baselinestretch{}
%%
%% >>tgk>> Modified Summer 2015
%%
\setlength\parskip{0\p@}
%%
%% <<tgk<<
%%
\@lowpenalty   51
\@medpenalty  151
\@highpenalty 301
\setcounter{topnumber}{2}
\renewcommand\topfraction{.9}
\setcounter{bottomnumber}{1}
\renewcommand\bottomfraction{.1}
\setcounter{totalnumber}{3}
\renewcommand\textfraction{.1}
\renewcommand\floatpagefraction{.91}
\setcounter{dbltopnumber}{2}
\renewcommand\dbltopfraction{.7}
\renewcommand\dblfloatpagefraction{.5}

%\renewcommand{\ps@plain}{\let\@mkboth\@gobbletwo%
%  \renewcommand{\@oddhead}{}%
%  \renewcommand{\@evenhead}{}%
%  \renewcommand{\@evenfoot}{\hfil\footnotesize\textrm{\thepage}\hfil}%
%  \renewcommand{\@oddfoot}{\@evenfoot}}
%  
%  \def\copyrightfooter#1{\gdef\@copyrightfooter{#1}}
%  \gdef\@copyrightfooter{}
%  
%%%add copyright footer, per SIAM
%  \renewcommand{\ps@plain}{\let\@mkboth\@gobbletwo%
%  \renewcommand{\@oddhead}{}%
%  \renewcommand{\@evenhead}{}%
%  \renewcommand{\@evenfoot}{\hfil\vtop{\hsize\textwidth\centering\footnotesize\textrm{\thepage}\\[4pt] \@copyrightfooter}\hfil}%
%  \renewcommand{\@oddfoot}{\@evenfoot}}

\newlength{\fromfoliotocopyright}
%\setlength{\fromfoliotocopyright}{.75in}
\setlength{\fromfoliotocopyright}{1in}

\newcommand{\footercopyright}{}

\newcommand{\f@@terwithc@pyright}[1]{\raisebox{0pt}[\height][0pt]{\vtop{%
  \hbox to \textwidth{\normalfont\footnotesize\hfil\rule{0pt}{14.4pt}#1\hfil}%
  \vskip\fromfoliotocopyright%
  \hbox to \textwidth{\normalfont\normalsize\hfil\footercopyright\hfil}%
  }}%
}

\renewcommand{\ps@plain}{\let\@mkboth\@gobbletwo%
  \renewcommand{\@oddhead}{}%
  \renewcommand{\@evenhead}{}%
  \renewcommand{\@evenfoot}{\f@@terwithc@pyright{{\color{header1}\HLsmall\thepage}}}%
  \renewcommand{\@oddfoot}{\@evenfoot}}

\def\ps@headings{%
      \let\@oddfoot\@empty\let\@evenfoot\@empty
      \def\@evenhead{\color{header1}\HLsmall\rlap{\thepage}\hfill\HLsmall\leftmark}%
      \def\@oddhead{\color{header1}\HLsmall\rightmark\hfill\llap{\thepage}}%
      \let\@mkboth\markboth
      \def\sectionmark##1{%
        \markboth {\uppercase{\ifnum \c@secnumdepth >\z@
            \thesection.\hskip 1em\relax\fi
            ##1}}{}}%
      \def\subsectionmark##1{%
        \markright {\ifnum \c@secnumdepth >\@ne
            \thesubsection\hskip 1em\relax \fi
            ##1}}}
            

%\def\ps@myheadings{%
%    \renewcommand{\@oddfoot}{\hfil\vtop{\hsize\textwidth\centering\footnotesize\textrm{\strut}\\[4pt] \@copyrightfooter}\hfil}\let\@evenfoot\@oddfoot%
%    \def\@evenhead{\rlap{\thepage}\hfil\upshape\footnotesize\leftmark\hfil}%          %!
%    \def\@oddhead{\hbox{}\hfil{\upshape\footnotesize\rightmark}\hfil\llap{\thepage}}% %!
%    \let\@mkboth\@gobbletwo
%    \let\sectionmark\@gobble
%    \let\subsectionmark\@gobble
%    }

\def\ps@myheadings{%
    \def\@evenfoot{\f@@terwithc@pyright{}}%
    \let\@oddfoot\@evenfoot
    \def\@evenhead{\color{header1}\HLsmall\vbox{\thepage\hfill\HLsmall\leftmark\\[-0.35pc]
\color{gray}\rule{\textwidth}{2pt}}}%
%%%\color{gray}\rule{\textwidth}{2pt}\\[-0.166pc]
%%%\color{strip}\hspace*{-0.341pc}\rule{2pt}{52.188pc}}}%
    \def\@oddhead{\color{header1}\HLsmall\vbox{\rightmark\hfill\thepage\\[-0.35pc]
\color{gray}\rule{\textwidth}{2pt}}}%
%%%\color{gray}\rule{\textwidth}{2pt}\\[-0.166pc]
%%%\color{strip}\hspace*{\textwidth}\hspace*{0.175pc}\rule{2pt}{52.188pc}}}%
    \let\@mkboth\@gobbletwo
    \let\sectionmark\@gobble
    \let\subsectionmark\@gobble
    }


\newcommand\maketitle{\par
  \begingroup\def\@fnsymbol##1{\ensuremath{\ifcase##1\or *\or \dagger\or \ddagger\or
   \mathsection\or \mathparagraph\or \|\or \#\or \dagger\dagger
   \or \ddagger\ddagger\else\@ctrerr\fi}}
    \renewcommand{\thefootnote}{\fnsymbol{footnote}}%
    \def\@makefnmark{\hbox to\z@{$\m@th^{\@thefnmark}$\hss}}%
    \long\def\@makefntext##1{\sffamily\parindent 1em\noindent
            \hbox to1.8em{\hss$\m@th^{\@thefnmark}$}##1}%
    \if@twocolumn
      \ifnum \col@number=\@ne
        \@maketitle
      \else
        \twocolumn[\@maketitle]%
      \fi
    \else
      \global\@topnum\z@   % Prevents figures from going at top of page.
      \@maketitle
    \fi
    \thispagestyle{plain}\@thanks
  \endgroup
  \setcounter{footnote}{0}%
  \let\maketitle\relax\let\@maketitle\relax
  \gdef\@thanks{}\gdef\@author{}\gdef\@title{}\let\thanks\relax}
%_%_%_%_%
%_%_%_%_% Macros for subtitle (subauthor?), altered slugline/slugger for translated version
%_%_%_%_%
\long\def\subtitle#1{\gdef\@subtitle{\par\vskip8pt\footnotesize#1}}
\def\@subtitle{}
%
\long\def\supertitle#1{\gdef\@supertitle{\par\bfseries#1\vskip17.5pt\par}}
\def\@supertitle{}
%_%_%_%_%
%_%_%_%_%
%_%_%_%_%
%
\def\@translation{}
%

\def\copyrightlineone#1{\gdef\@copyrightlineone{#1}}
\def\copyrightlinetwo#1{\gdef\@copyrightlinetwo{#1}}

\def\@copyrightlineone{Society for Industrial and Applied Mathematics}
%\def\@copyrightlinetwo{xxx}
\let\@copyrightlinetwo\relax

\def\dedication#1{\gdef\@dedication{#1}}
\let\@dedication\relax


\def\slugger#1#2#3#4#5{\gdef\@slugger{\thispagestyle{plain}%
\vspace*{-40pt}
{\HLlittle\baselineskip10pt
\noindent
\expandafter\csname#1\endcsname\hspace*{\fill}
{\scriptsize{\copyright}} #2 \@copyrightlineone\vspace*{-1.2mm}\\
Vol.\ #3, No.\ #4, pp.\ #5
\hspace*{\fill} \@translation\@copyrightlinetwo\par}
\normalsize\vskip23pt}}
%%%%
\if@juq
\def\slugger#1#2#3#4#5{\gdef\@slugger{\thispagestyle{plain}%
\vspace*{-40pt}
{\HLlittle\baselineskip10pt
\noindent
\expandafter\csname#1\endcsname\hspace*{\fill}
{\scriptsize{\copyright}} #2 \@copyrightlineone\vspace*{-1.2mm}\\
Vol.\ #3, No.\ #4, pp.\ #5
\hspace*{\fill} \ifx\@copyrightlinetwo\relax and American Statistical Association\else\@copyrightlinetwo\fi\par}
\normalsize\vskip23pt}}
\else
\fi
%
\if@translated
\newcommand\tpa{T{\fiveptsize HEORY}~P{\fiveptsize ROBAB.}~A{\fiveptsize PPL}}% added 1/7/04
\def\@translation{Translated from Russian Journal}  
\else%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand\tpa{T{\fiveptsize HEORY}~P{\fiveptsize ROBAB.}~A{\fiveptsize PPL}}% added 1/7/04  
\fi
%
\def\@slugger{}
\def\@slugline{}
%_%_%_%_%
%_%_%_%_%
%_%_%_%_%
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for "supplement" class option, to change the title and labels.
\def\siampretitle{}
\def\siamprelabel{}
\if@supplement
\def\siampretitle{Supplementary Materials: }
\def\siamprelabel{SM}
\fi
%%
%% <<tgk<<
%%
\def\@maketitle{%
  \null
\@slugger
  \begin{center}\color{header1}%
\@supertitle%
%%
%% >>tgk>> --- Modified Summer 2015 ---
%%
%% Support for supplementary materials
    {\bfseries\MakeUppercase{\siampretitle}\@ucnothanks{\HLtitle\@title}\vspace{3.8pt}\par}%
%%
%% <<tgk<< 
%%
\vskip .075in%
{\normalsize\sffamily%
\spaceskip=1.5\fontdimen2\the\font%
\def\and{\hspace*{0.29pc}\footnotesize and }
\@tempswafalse\expandafter\@doauth\@author\and\relax}\\
\ifx\@dedication\relax
\else\bgroup\centering
\par\vskip2.8pt{\small\textit{\@dedication}}\\[-1pt]
\egroup
\fi
\color{gray}\rule{\textwidth}{4pt}%
\@subtitle%
  \end{center}%
  \par
  \vskip .11in}
\def\@ucnothanks#1{\expandafter\@ucnt#1\thanks\relax}
%%
%% >>tgk>> --- Modified Summer 2015 ---
%%
%% Fixed capitalization to work with macro for title
\def\@ucnt#1\thanks{\expandafter{#1}\futurelet\@tempa\@ucnta}
%%
%% <<tgk<< 
%%
\def\@ucnta{\ifx\@tempa\relax\else\@ucntb\fi}
\def\@ucntb#1\thanks\relax{\thanks{#1}}
\def\@doauth#1\and{\let\@nextdoa=\@doauth
 \def\@tempc{\@ucnothanks{#1}}
 \futurelet\@tempa\@doautha}
\def\@doautha{\ifx\@tempa\relax
  \if@tempswa {\and}\fi
  \let\@nextdoa=\relax
 \else
  \if@tempswa \gdef\and{,\ \footnotesize and }, \fi
 \fi
 \@tempc\unskip\@tempswatrue\@nextdoa}
\let\and=\relax

\newcommand{\sixptsize}{%
   \@setfontsize\sixptsize{6}{8}}

%%create five-point size
\newcommand{\fiveptsize}{%
   \@setfontsize\fiveptsize{5}{7}}


\newcommand\simac{SIAM J{\fiveptsize OURNAL} M{\fiveptsize ACRO}}
\newcommand\siap{SIAM J.\ A{\fiveptsize PPL}.\ M{\fiveptsize ATH}}
\newcommand\sicomp{SIAM J.\ C{\fiveptsize OMPUT}}
\newcommand\sicon{SIAM J.\ C{\fiveptsize ONTROL}  O{\fiveptsize PTIM}}
\newcommand\sidma{SIAM J.\ D{\fiveptsize ISCRETE} M{\fiveptsize ATH}}
\newcommand\sima{SIAM J.\ M{\fiveptsize ATH}.\ A{\fiveptsize NAL}}
\newcommand\simax{SIAM J.\ M{\fiveptsize ATRIX} A{\fiveptsize NAL}.\ A{\fiveptsize PPL}}
\newcommand\sinum{SIAM J.\ N{\fiveptsize UMER}.\ A{\fiveptsize NAL}}
\newcommand\siopt{SIAM J.\ O{\fiveptsize PTIM}}
\newcommand\sisc{SIAM J.\ S{\fiveptsize CI}.\ C{\fiveptsize OMPUT}}
\newcommand\sirev{SIAM R{\fiveptsize EV}}
\newcommand\mms{M{\fiveptsize ULTISCALE}~M{\fiveptsize ODEL}.~S{\fiveptsize IMUL}} 
\newcommand\siads{SIAM J.\ A{\HLlittlest PPLIED} D{\HLlittlest YNAMICAL} S{\HLlittlest YSTEMS}}
\newcommand\siims{SIAM J.\ I{\HLlittlest MAGING} S{\HLlittlest CIENCES}}
\newcommand\sifin{SIAM J.\ F{\HLlittlest INANCIAL} M{\HLlittlest ATH}.}
\newcommand\juq{SIAM/ASA J.\ U{\HLlittlest NCERTAINTY} Q{\HLlittlest UANTIFICATION}}
\newcommand\siaga{SIAM J.\ A{\HLlittlest PPL}.\ A{\HLlittlest LGEBRA} G{\HLlittlest EOMETRY}}
\newcommand\simods{SIAM J.\ M{\HLlittlest ATH}.\ D{\HLlittlest ATA} S{\HLlittlest CI}.}
\newcommand\sials{SIAM J.\ L{\HLlittlest IFE} S{\HLlittlest CIENCES}}
        
\setcounter{secnumdepth}{3}
\newcounter {section}
\newcounter {subsection}[section]
\newcounter {subsubsection}[subsection]
\newcounter {paragraph}[subsubsection]
\newcounter {subparagraph}[paragraph]
%%
%% >>tgk>> --- Modified Summer 2015 ---
%%
%% Adding supplement support.
\renewcommand\thesection       {\siamprelabel\arabic{section}}
%%
%% <<tgk<<
%%
\renewcommand\thesubsection    {\thesection.\arabic{subsection}}
\renewcommand\thesubsubsection {\thesubsection.\arabic{subsubsection}}
\renewcommand\theparagraph     {\thesubsubsection.\arabic{paragraph}}
\renewcommand\thesubparagraph  {\theparagraph.\arabic{subparagraph}}




\def\nopunct{\def\@mypunct{}}
\gdef\@mypunct{.}
\def\punct{\gdef\@mypunct{.}}


\def\@sect#1#2#3#4#5#6[#7]#8{\ifnum #2>\c@secnumdepth
     \def\@svsec{}\else 
     \refstepcounter{#1}\edef\@svsec{\csname the#1\endcsname.\hskip .5em }\fi
     \@tempskipa #5\relax
      \ifdim \@tempskipa>\z@ 
        \begingroup #6\relax
          \@hangfrom{\hskip #3\relax\@svsec}{\interlinepenalty \@M #8\par}
        \endgroup
       \csname #1mark\endcsname{#7}\addcontentsline
         {toc}{#1}{\ifnum #2>\c@secnumdepth \else
                      \protect\numberline{\csname the#1\endcsname}\fi
                    #7}\else
        \def\@svsechd{#6\hskip #3\@svsec #8\@mypunct\csname #1mark\endcsname
                      {#7}\addcontentsline
                           {toc}{#1}{\ifnum #2>\c@secnumdepth \else
                             \protect\numberline{\csname the#1\endcsname}\fi
                       #7}}\fi
     \@xsect{#5}}
\def\@ssect#1#2#3#4#5{\@tempskipa #3\relax
   \ifdim \@tempskipa>\z@
     \begingroup #4\@hangfrom{\hskip #1}{\interlinepenalty \@M
#5\@mypunct\par}\endgroup
   \else \def\@svsechd{#4\hskip #1\relax #5\@mypunct}\fi
    \@xsect{#3}}

              
\newcommand\section{\@startsection{section}{1}{.25in}%
                                  {1.3ex \@plus .5ex \@minus .2ex}%
                                  {-.5em \@plus -.1em}%
                                  {\reset@font\color{header1}\normalsize\HLtext}}
\newcommand\subsection{\@startsection{subsection}{2}{.25in}%
                                     {1.3ex\@plus .5ex \@minus .2ex}%
                                     {-.5em \@plus -.1em}%
                                     {\reset@font\color{header1}\normalsize\HLtext}}
\newcommand\subsubsection{\@startsection{subsubsection}{3}{.25in}%
                                        {1.3ex\@plus .5ex \@minus .2ex}%
                                        {-.5em \@plus -.1em}%
                                        {\reset@font\color{header1}\normalsize\HLtext}}
\newcommand\paragraph{\@startsection{paragraph}{4}{.25in}%
                                    {\parskip}%
                                    {-.5em plus -.1em}%
                                    {\reset@font\color{header1}\normalsize\HLtextlfital}}
\newcommand\subparagraph{\@startsection{subparagraph}{5}{\parindent}%
                                       {\parskip}%
                                       {-.5em plus -.1em}%
                                       {\reset@font\color{header1}\normalsize\HLtextlf}}


\if@twocolumn
  \setlength\leftmargini  {2em}
\else
  \setlength\leftmargini  {0.5in}
\fi
\setlength\leftmarginii  {22pt}
\setlength\leftmarginiii {18.7pt}
\setlength\leftmarginiv  {17pt}
\if@twocolumn
  \setlength\leftmarginv  {.5em}
  \setlength\leftmarginvi {.5em}
\else
  \setlength\leftmarginv  {10pt}
  \setlength\leftmarginvi {10pt}
\fi
\setlength  \leftmargin{\leftmargini}
\setlength  \labelsep  {.5em}
\setlength  \labelwidth{\leftmargini}
\addtolength\labelwidth{-\labelsep}
\@beginparpenalty -\@lowpenalty
\@endparpenalty   -\@lowpenalty
\@itempenalty     -\@lowpenalty
\renewcommand\theenumi{\arabic{enumi}}
\renewcommand\theenumii{\alph{enumii}}
\renewcommand\theenumiii{\roman{enumiii}}
\renewcommand\theenumiv{\Alph{enumiv}}
\newcommand\labelenumi{\textup{\theenumi.}}
\newcommand\labelenumii{\textup{(\theenumii)}}
\newcommand\labelenumiii{\textup{\theenumiii.}}
\newcommand\labelenumiv{\textup{\theenumiv.}}
\renewcommand\p@enumii{\theenumi}
\renewcommand\p@enumiii{\theenumi\theenumii}
\renewcommand\p@enumiv{\p@enumiii\theenumiii}
\newcommand\labelitemi{$\m@th\bullet$}
\newcommand\labelitemii{\normalfont\bfseries --}
\newcommand\labelitemiii{$\m@th\ast$}
\newcommand\labelitemiv{$\m@th\cdot$}
\newenvironment{description}
               {\list{}{\labelwidth\z@ \itemindent-\leftmargin
                        \let\makelabel\descriptionlabel}}
               {\endlist}
\newcommand\descriptionlabel[1]{\hspace\labelsep
                                \normalfont\bfseries #1}
\newcounter{rmnum}
\newenvironment{romannum}
               {\begin{list}{{\upshape (\roman{rmnum})}}{\usecounter{rmnum}
                \setlength{\leftmargin}{0pt}
                \setlength{\itemindent}{42pt}}}{\end{list}}
\newcounter{muni}
\newenvironment{remunerate}
               {\begin{list}{{\upshape \arabic{muni}.}}{\usecounter{muni}
                \setlength{\leftmargin}{0pt}
                \setlength{\itemindent}{38pt}}}{\end{list}}
                                
\newenvironment{@abssec}[1]{%
     \if@twocolumn
       \section*{#1}%
     \else
       \vspace{.05in}\footnotesize
       \parindent .2in
         \@hangfrom{\color{header1}\HLsmall\bfseries #1. }\ignorespaces 
     \fi}
     {\if@twocolumn\else\par\vspace{.1in}\fi}

\newenvironment{@doisec}[1]{%
     \if@twocolumn
       \section*{#1}%
     \else
       \vspace{.05in}\footnotesize
       \parindent .2in
         \@hangfrom{\color{header1}\HLsmall\bfseries #1. }\ignorespaces\ignorespaces
     \fi}
     {\if@twocolumn\else\par\noindent{\color{gray}\rule{\textwidth}{1pt}}
\vspace{-3ex}\fi}

\newenvironment{abstract}{\begin{@abssec}{\abstractname}}{\end{@abssec}}
\newenvironment{keywords}{\begin{@abssec}{\keywordsname}}{\end{@abssec}}
\newenvironment{keyword}{\begin{@abssec}{\keywordname}}{\end{@abssec}}
\newenvironment{MSCcodes}{\begin{@abssec}{\MSCcodesname}}{\end{@abssec}}
\newenvironment{MSCcode}{\begin{@abssec}{\MSCcodename}}{\end{@abssec}}
\newenvironment{AMS}{\begin{@abssec}{\AMSname}}{\end{@abssec}}
\newenvironment{AM}{\begin{@abssec}{\AMname}}{\end{@abssec}}
%\newenvironment{PII}{\begin{@abssec}{\PIIname}}{\end{@abssec}}
\newenvironment{DOI}{\begin{@doisec}{\DOIname}}{\end{@doisec}}


\newenvironment{verse}
               {\let\\=\@centercr
                \list{}{\itemsep      \z@
                        \itemindent   -1.5em%
                        \listparindent\itemindent
                        \rightmargin  \leftmargin
                        \advance\leftmargin 1.5em}%
                \item[]}
               {\endlist}
\newenvironment{quotation}
               {\list{}{\listparindent 1.5em%
                        \itemindent    \listparindent
                        \rightmargin   \leftmargin
                        \parsep        \z@ \@plus\p@}%
                \item[]}
               {\endlist}
\newenvironment{quote}
               {\list{}{\rightmargin\leftmargin}%
                \item[]}
               {\endlist}
               
%\def\@begintheorem#1#2{\vspace{\abovedisplayskip}\par\bgroup{\scshape #1\ #2. }\it\ignorespaces}
%\def\@opargbegintheorem#1#2#3{\par\bgroup%
%   {\scshape #1\ #2\ ({\upshape #3}). }\it\ignorespaces}
%\def\@endtheorem{\egroup\vspace{\belowdisplayskip}}
%\def\proof{\par{\it Proof}. \ignorespaces}
%
%\def\endproof{\vbox{\hrule height0.6pt\hbox{%
%   \vrule height1.3ex width0.6pt\hskip0.8ex
%   \vrule width0.6pt}\hrule height0.6pt
%  }}

\newlength{\@sectionspace}
\setlength{\@sectionspace}{1.3ex \@plus .5ex \@minus .2ex} %the space added before a new section
\newlength{\@negsectionspace}
\setlength{\@negsectionspace}{-1.3ex \@plus -.5ex \@minus -.2ex} %its negation

%%
%% >>jeh>> --- Added Summer 2016 ---
%%
%% Adding ORCID support.

\newcommand{\orcid}[1]{\ignorespaces}

%%
%% >>tgk>> --- Removed Summer 2015 ---
%% 
%\newcommand{\insertsectionspace}{\addvspace{\@sectionspace}}
%\newcommand{\removesectionspace}{\vspace{\@negsectionspace}} %I didn't end up needing these, but they might be needed somewhere
%
% \def\@begintheorem#1#2{\par\addvspace{\@sectionspace}{\scshape #1\ #2. }\itshape\ignorespaces}
%
% \def\@opargbegintheorem#1#2#3{\par\addvspace{\@sectionspace}{\scshape #1\ #2\ ({\upshape #3}). }\itshape\ignorespaces}
%
% \def\@endtheorem{\par\addvspace{\@sectionspace}}
%
% \def\proof{\par\addvspace{\@sectionspace}\textit{Proof}. \ignorespaces}
%
% \newcommand{\@proofbox}{\vbox{\hrule height0.6pt\hbox{\vrule height1.3ex width0.6pt\hskip0.8ex\vrule width0.6pt}\hrule height0.6pt}}
%
% \def\endproof{\ifmmode\@proofbox\else\@proofbox\par\addvspace{\@sectionspace}\fi}
%
% \if@onethmnum
%   \newtheorem{theorem}{Theorem}
%   \newtheorem{lemma}[theorem]{Lemma}
%   \newtheorem{corollary}[theorem]{Corollary}
%   \newtheorem{proposition}[theorem]{Proposition}
%   \newtheorem{definition}[theorem]{Definition}
% \else
%   \newtheorem{theorem}{Theorem}[section]
%   \newtheorem{lemma}[theorem]{Lemma}
%   \newtheorem{corollary}[theorem]{Corollary}
%   \newtheorem{proposition}[theorem]{Proposition}
%   \newtheorem{definition}[theorem]{Definition}
% \fi
%%
%% <<tgk<<
%%

% FROM FIXUP.STY
% We now redefine the eqnarray environment to correct the space around
% the operator.   Any changes to the definition in LaTeX itself
% will cause the `Warning: unable...'
% message to appear.  If this happens it will be necessary to update the
% definition of  \@tempb below and incorperate the changes into
% the new definitions of \eqnarray.
 
 
% This is the current definition of \eqnarray for the fleqn document style
% latex.ltx
 
\def\@tempb{%
   \stepcounter{equation}%
   \def\@currentlabel{\p@equation\theequation}%
   \global\@eqnswtrue
   \m@th
   \global\@eqcnt\z@
   \tabskip\@centering
   \let\\\@eqncr
   $$\everycr{}\halign to\displaywidth\bgroup
       \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
      &\global\@eqcnt\@ne\hskip \tw@\arraycolsep \hfil${##}$\hfil
      &\global\@eqcnt\tw@ \hskip \tw@\arraycolsep
         $\displaystyle{##}$\hfil\tabskip\@centering
      &\global\@eqcnt\thr@@ \hb@xt@\z@\bgroup\hss##\egroup
         \tabskip\z@skip
      \cr
}

%no longer testing against \@tempb

%\ifx\eqnarray\@tempb    % Try the default eqnarray environment
  \def\eqnarray{%
   \stepcounter{equation}%
   \def\@currentlabel{\p@equation\theequation}%
   \global\@eqnswtrue
   \m@th
   \global\@eqcnt\z@
   \tabskip\@centering
   \let\\\@eqncr
   $$\everycr{}\halign to\displaywidth\bgroup
       \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
      &\global\@eqcnt\@ne \hfil$\displaystyle{{}##{}}$\hfil
      &\global\@eqcnt\tw@ $\displaystyle{##}$\hfil\tabskip\@centering
      &\global\@eqcnt\thr@@ \hb@xt@\z@\bgroup\hss##\egroup
         \tabskip\z@skip
      \cr
}
%\else    \typeout{Warning: Unable to fix unknown version of \string\eqnarray.}
%\fi
 
\def\@tempb{}

%%
%% >>tgk>> --- Removed Summer 2015 ---
%%
%% New Mathops.

% \newcommand\const{\mathop{\operator@font const}\nolimits}
% \newcommand\diag{\mathop{\operator@font diag}\nolimits}
% \newcommand\grad{\mathop{\operator@font grad}\nolimits}
% \newcommand\Range{\mathop{\operator@font Range}\nolimits}
% \newcommand\rank{\mathop{\operator@font rank}\nolimits}
% \newcommand\supp{\mathop{\operator@font supp}\nolimits}
%%
%% <<tgk<<
%%

%%
%% >>tgk>> --- Modified Summer 2015 ---
%%
%% The original changes to introduce the appendix didn't work
%% correctly. In particular, calling \section*{Acknowledgments} after
%% declaring \appendix produced an appendix with a letter (i.e.,
%% Appendix B) but no title --- exactly the reverse of what we would
%% expect. Now, using \section* produces what you would expect, i.e.,
%% just the title "Acknowledgments". The SIAM style guide also allows
%% a numbered but untitled section, so the command \appendixnotitle is
%% defined to facilitate that. Not sure it should be explicitly
%% documented??
%%

\newcommand\gobblepars{%
    \@ifnextchar\par%
        {\expandafter\gobblepars\@gobble}%
        {}}

\newcommand\appendix{%
  \setcounter{section}{0}
  \setcounter{subsection}{0}
  \renewcommand\thesection{\Alph{section}}
  \renewcommand{\section}{\secdef\append\sappend}
  \newcommand{\appendixnotitle}{%
    \refstepcounter{section}%
    {\par\addvspace{\@sectionspace} 
     \color{header1}\reset@font\normalsize\HLtext\appendixname\ \thesection. \gobblepars}%
    \addcontentsline{toc}{section}{\appendixname~\thesection}%
    }
}

\newcommand\append[2][?]{%
  \refstepcounter{section}%
  {\par\addvspace{\@sectionspace} 
    \color{header1}\reset@font\normalsize\HLtext\appendixname\ \thesection. #2\@mypunct{} }%
  \addcontentsline{toc}{section}{\appendixname~\thesection. #2}%
  \gobblepars
}

\newcommand\sappend[1]{%
  {\par\addvspace{\@sectionspace} 
    \color{header1}\reset@font\normalsize\HLtext#1\@mypunct{} }%
  \addcontentsline{toc}{section}{#1}%
  \gobblepars
}
%% 
%% <<tgk<<
%%

\setlength\arraycolsep{5\p@}
\setlength\tabcolsep{6\p@}
\setlength\arrayrulewidth{.4\p@}
\setlength\doublerulesep{2\p@}
\setlength\tabbingsep{\labelsep}
\skip\@mpfootins = \skip\footins
\setlength\fboxsep{3\p@}
\setlength\fboxrule{.4\p@}


\newcounter{figure}
%%
%% >>tgk>> --- Modified Summer 2015 ---
%%
%% Added \siamprelabel for supplement.
\renewcommand\thefigure{\siamprelabel\@arabic\c@figure}
%%
%% <<tgk<<
%%
\def\fps@figure{tp}
\def\ftype@figure{1}
\def\ext@figure{lof}
\def\fnum@figure{\figurename~\thefigure}
\newenvironment{figure}
               {\@float{figure}}
               {\end@float}
\newenvironment{figure*}
               {\@dblfloat{figure}}
               {\end@dblfloat}
\newcounter{table}
%%
%% >>tgk>>  Modified Summer 2015
%%
%% Adding support for supplement
\renewcommand{\thetable}{\siamprelabel\@arabic\c@table}
%%
%% <<tgk<<
%%
\def\fps@table{tp}
\def\ftype@table{2}
\def\ext@table{lot}
\def\fnum@table{\tablename~\thetable}
\newenvironment{table}
               {\@float{table}}
               {\end@float}
\newenvironment{table*}
               {\@dblfloat{table}}
               {\end@dblfloat}
\newlength\abovecaptionskip
\newlength\belowcaptionskip
\setlength\abovecaptionskip{10\p@}
\setlength\belowcaptionskip{10\p@}
\def\@figtxt{figure}
\long\def\@makecaption#1#2{%
    \footnotesize
    \setlength{\parindent}{1.5pc}
  \ifx\@captype\@figtxt
    \vskip\abovecaptionskip
    \setbox\@tempboxa\hbox{{\normalfont\color{header1}\HLsmall #1.} {\normalfont\itshape #2}}%
    \ifdim \wd\@tempboxa >\hsize
      {\normalfont\color{header1}\HLsmall #1.} {\normalfont\itshape #2}\par
    \else
      \global\@minipagefalse
      \hb@xt@\hsize{\hfil\box\@tempboxa\hfil}%
    \fi
  \else
    \hbox to\hsize{\hfil{\normalfont\color{header1}\HLsmall #1}\hfil}%
    \setbox\@tempboxa\hbox{{\normalfont\itshape #2}}%
    \ifdim \wd\@tempboxa >\hsize
      {\normalfont\itshape #2}\par
    \else
     \global\@minipagefalse
      \hb@xt@\hsize{\hfil\box\@tempboxa\hfil}%
    \fi
    \vskip\belowcaptionskip
  \fi}
\DeclareOldFontCommand{\rm}{\normalfont\rmfamily}{\mathrm}
\DeclareOldFontCommand{\sf}{\normalfont\sffamily}{\mathsf}
\DeclareOldFontCommand{\tt}{\normalfont\ttfamily}{\mathtt}
\DeclareOldFontCommand{\bf}{\normalfont\bfseries}{\mathbf}
\DeclareOldFontCommand{\it}{\normalfont\itshape}{\mathit}
\DeclareOldFontCommand{\sl}{\normalfont\slshape}{\@nomath\sl}
\DeclareOldFontCommand{\sc}{\normalfont\scshape}{\@nomath\sc}
\DeclareRobustCommand*\cal{\@fontswitch{\relax}{\mathcal}}
\DeclareRobustCommand*\mit{\@fontswitch{\relax}{\mathnormal}}
\newcommand\@pnumwidth{1.55em}
\newcommand\@tocrmarg {2.55em}
\newcommand\@dotsep{4.5}

\newdimen\bibindent
\bibindent=16pt
\newenvironment{thebibliography}[1]
     {\par\addvspace{.25in}
     \begin{center}
     \mbox{\color{header1}\footnotesize\HLtext REFERENCES}
     \end{center}
     \@mkboth{\color{header1}\expandafter{\refname}}{\color{header1}\expandafter{\refname}}
     \addvspace{.15in}\nopagebreak%
      \list{\@biblabel{\arabic{enumi}}}%
           {\settowidth\labelwidth{\@biblabel{#1}}%
            \leftmargin\labelwidth
            \advance\leftmargin\labelsep
%            \if@openbib
              \advance\leftmargin\bibindent
              \itemindent -\bibindent
              \listparindent \itemindent
              \parsep \z@
%            \fi
            \usecounter{enumi}%
            \let\p@enumi\@empty
            \renewcommand\theenumi{\arabic{enumi}}}%
%      \if@openbib
%        \renewcommand\newblock{\par}
%      \else
        \renewcommand\newblock{\hskip .11em \@plus.33em \@minus.07em}%
%      \fi
      \sloppy\clubpenalty4000\widowpenalty4000%
      \sfcode`\.=\@m\relax\footnotesize}
     {\def\@noitemerr
       {\@latex@warning{Empty `thebibliography' environment}}%
      \endlist}
     {\def\@noitemerr
       {\@latex@warning{Empty `thebibliography' environment}}%
      \endlist}
\newcommand\newblock{}
\newenvironment{theindex}
               {\if@twocolumn
                  \@restonecolfalse
                \else
                  \@restonecoltrue
                \fi
                \columnseprule \z@
                \columnsep 35\p@
                \twocolumn[\section*{\indexname}]%
                \@mkboth{\uppercase{\indexname}}%
                        {\uppercase{\indexname}}%
                \thispagestyle{plain}\parindent\z@
                \parskip\z@ \@plus .3\p@\relax
                \let\item\@idxitem}
               {\if@restonecol\onecolumn\else\clearpage\fi}
\newcommand\@idxitem  {\par\hangindent 40\p@}
\newcommand\subitem   {\par\hangindent 40\p@ \hspace*{20\p@}}
\newcommand\subsubitem{\par\hangindent 40\p@ \hspace*{30\p@}}
\newcommand\indexspace{\par \vskip 10\p@ \@plus5\p@ \@minus3\p@\relax}
\renewcommand\footnoterule{%
  \kern-3\p@
  \hrule width \textwidth
  \kern 2.6\p@}
\long\def\@makefntext#1{%
    \parindent .25in%
    \noindent
    \hbox to .25in{\hss\@makefnmark}#1}
\newcommand\contentsname{Contents}
\newcommand\listfigurename{List of Figures}
\newcommand\listtablename{List of Tables}
\newcommand\refname{References}
\newcommand\indexname{Index}
\newcommand\figurename{Figure}
\newcommand\tablename{Table}
\newcommand\partname{Part}
\newcommand\appendixname{Appendix}
\newcommand\abstractname{Abstract}
\newcommand\keywordsname{Key words}
\newcommand\keywordname{Key word}
\newcommand\MSCcodesname{MSC codes}
\newcommand\MSCcodename{MSC code}
\newcommand\AMSname{AMS subject classifications}
\newcommand\AMname{AMS subject classification}
%\newcommand\PIIname{PII}
\newcommand\DOIname{DOI\@}
%\newcommand\URL{\protect\\ \hspace*{15.37pt}http://www.siam.org/journals/}
\newcommand\URL[1]{\protect\\ \hspace*{1.8em}\protect\href{https://doi.org/#1}{https://doi.org/#1}}
\newcommand\today{\ifcase\month\or
  January\or February\or March\or April\or May\or June\or
  July\or August\or September\or October\or November\or December\fi
  \space\number\day, \number\year}
\newcommand\funding[1]{\protect\\ \hspace*{1.8em}{\color{header1}\bfseries Funding:} #1}
\newcommand\sameauthor{\leavevmode\vrule height 2pt depth -1.6pt width 23pt}
\setlength\columnsep{10\p@}
\setlength\columnseprule{0\p@}
\pagestyle{plain}
\pagenumbering{arabic}      % Arabic page numbers

%%
%% >>tgk>> --- Removed Summer 2015 ---
%%
% \if@compatibility%
% \else
%   \if@oneeqnum
%   \else
%      \@addtoreset{equation}{section}   %  \section resets 'equation' counter
%      \renewcommand{\theequation}{\thesection.\arabic{equation}}  
%   \fi
%
%   \if@onefignum
%   \else
%     \@addtoreset{figure}{section}
%     \renewcommand{\thefigure}{\thesection.\@arabic\c@figure}
%   \fi
%
%   \if@onetabnum
%   \else
%     \@addtoreset{table}{section}
%     \renewcommand{\thetable}{\thesection.\@arabic\c@table}
%   \fi
%
%   \if@onethmnum
%   \else
%     \@addtoreset{theorem}{section}
%     \renewcommand{\thetheorem}{\thesection.\arabic{theorem}}
%   \fi
% \fi
%%
%% <<tgk<<
%%

\onecolumn

\gdef\@siamlabel@error#1#2{%
   \GenericError{%
      \space\space\space\@spaces\@spaces\@spaces
   }{%
      SIAM Label Error: #1%
   }{%
      Correct multiply-defined labels.%
   }{#2}%
}

%% >>jeh>> fix for \label and \refstepcounter due to hyperref changes
%%
%%% causes multiply defined labels to generate errors
%%\def\@newl@bel#1#2#3{%
%%  \@ifundefined{#1@#2}%
%%    \relax
%%    {\gdef \@multiplelabels {%
%%      \@latex@warning@no@line{Label `#2' multiply defined}}%
%%      \@siamlabel@error{There were multiply-defined labels}{}}%
%%  \global\@namedef{#1@#2}{#3}}
%%\def\newlabel{\@newl@bel r}
%%\@onlypreamble\@newl@bel
%%\let \@multiplelabels \relax
%%\def\label#1{\@bsphack
%%  \protected@write\@auxout{}%
%%         {\string\newlabel{#1}{{\@currentlabel}{\thepage}}}%
%%  \@esphack}
%%\def\refstepcounter#1{\stepcounter{#1}%
%%    \protected@edef\@currentlabel
%%       {\csname p@#1\endcsname\csname the#1\endcsname}%
%%}
%%%



% \def\newarticle{\input{newart.tex}}

% \RequirePackage[dvips]{color}
%%
%% >>tgk>> --- Removed Summer 2015 ---
%%

% %\definecolor{header1}{cmyk}{.9,.5,0,.35}
% %\definecolor{blue1}{cmyk}{.9,.7,0,0}
% %\definecolor{blue2}{cmyk}{.93,.95,.2,.07}
% %\definecolor{maroon}{cmyk}{.4,1,.3,.2}
% %\definecolor{gold1}{cmyk}{.2,.2,1,.1}
% %\definecolor{gray}{cmyk}{0,0,0,.5}
% %\definecolor{green1}{cmyk}{1,0,1,0}
% %\definecolor{proofcolor}{cmyk}{1,0,1,0}
% %\definecolor{red1}{cmyk}{0,1,.8,0}
% %\definecolor{orange1}{cmyk}{0,.55,1,0}
% %\definecolor{strip}{cmyk}{.6,.1,.1,.1}

% \definecolor{header1}{cmyk}{0,0,0,1}
% \definecolor{blue1}{cmyk}{0,0,0,1}
% \definecolor{blue2}{cmyk}{0,0,0,1}
% \definecolor{maroon}{cmyk}{0,0,0,1}
% \definecolor{gold1}{cmyk}{0,0,0,1}
% \definecolor{gray}{cmyk}{0,0,0,1}
% \definecolor{green1}{cmyk}{0,0,0,1}
% \definecolor{proofcolor}{cmyk}{0,0,0,1}
% \definecolor{red1}{cmyk}{0,0,0,1}
% \definecolor{orange1}{cmyk}{0,0,0,1}
% \definecolor{strip}{cmyk}{0,0,0,1}


% \RequirePackage[]{graphics,graphicx}
% \RequirePackage[colorlinks,naturalnames=false,hypertexnames=false,breaklinks]{hyperref}%new
% \urlstyle{same}
% \usepackage{breakurl}%new
% \def\wwwbrowser{C:\string\Program\space
% Files\string\Plus!\string\Microsoft\space
% Internet\string\iexplore.exe}
% %\definecolor{extlink}{cmyk}{.05,1,1,.45}
% %\definecolor{intlink}{cmyk}{1,0,1,.5}
% %\definecolor{softpage}{cmyk}{0,0.01,.05,0}
% \definecolor{extlink}{cmyk}{0,0,0,0.7}
% \definecolor{intlink}{cmyk}{0,0,0,0.7}
% \definecolor{softpage}{cmyk}{0,0,0,0.7}

% \def\@linkcolor{intlink}
% \def\@anchorcolor{black}
% \def\@citecolor{intlink}
% \def\@filecolor{cyan}
% \def\@urlcolor{extlink}
% \def\@menucolor{red}
%%
%% <<tgk<<
%%
%%%\def\@pagecolor{softpage}

%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for cross-reference (xr-hyper).
\RequirePackage{xr-hyper}[6.00]
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
\RequirePackage{ifpdf}[2.3]
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for cross-reference hyperlinks
%% (hyperref). Made it so that it works for both dvi/ps and pdf
%% (ifpdf, breakurl).
%%
\if@bakoma
\RequirePackage[dvips]{hyperref}[6.83]
\else
\RequirePackage{hyperref}[6.83]
\fi
\hypersetup{
  colorlinks=false,
  frenchlinks=false,
  pdfborder={0 0 0},
  naturalnames=false,
  hypertexnames=false,
  breaklinks
}
\urlstyle{same}
\RequirePackage{xcolor}[2.11]
\definecolor{header1}{cmyk}{.9,.5,0,.35}
\definecolor{blue1}{cmyk}{.9,.7,0,0}
\definecolor{blue2}{cmyk}{.93,.95,.2,.07}
\definecolor{maroon}{cmyk}{.4,1,.3,.2}
\definecolor{gold1}{cmyk}{.2,.2,1,.1}
\definecolor{gray}{cmyk}{0,0,0,.5}
\definecolor{green1}{cmyk}{1,0,1,0}
\definecolor{proofcolor}{cmyk}{1,0,1,0}
\definecolor{red1}{cmyk}{0,1,.8,0}
\definecolor{orange1}{cmyk}{0,.55,1,0}
\definecolor{strip}{cmyk}{.6,.1,.1,.1}

\ifpdf
\usepackage{graphics,graphicx}
\usepackage{epstopdf}
\else
\usepackage{graphics,graphicx}
   \RequirePackage{breakurl}[1.40]
   \if@nohypdvips
   \else
   \usepackage{hypdvips}
   \fi
\fi
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%% 

\colorlet{siaminlinkcolor}{green!50!black}
\colorlet{siamexlinkcolor}{red!50!black}
\colorlet{siamreviewcolor}{black!50}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%% 
%% Add support for color in order to color the hyperlinks.
%% 
\if@hidelinks
\hypersetup{ hidelinks }
\else
\hypersetup{
  colorlinks = true,
  allcolors = siaminlinkcolor,
  urlcolor = siamexlinkcolor,
}
\fi
%%
%% <<tgk<<
%%
\newcommand{\email}[1]{\protect\href{mailto:#1}{#1}}
%%
%% >>tgk>> --- Modified Summer 2015 ---
%% 
\newcommand{\mref}[1]{\burlalt{mailto:#1}{#1}}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Removed Summer 2015 ---
%\newcommand{\web}[1]{\href{#1}{#1}}
%%
%% <<tgk<< 
%%

%%%\pagecolor{softpage}


%%%%to fix link jump to "bottom" of float
\RequirePackage[all]{hypcap} [1.11]

\setlength{\parskip}{1\parskip}

%%
%% >>tgk>> --- Added Summer 2015 ---
%%
% This needs to be loaded *before* cleveref
\RequirePackage{algorithm}[0.1]
\renewcommand{\ALG@name}{Algorithm}
\renewcommand\thealgorithm{\siamprelabel\@arabic\c@algorithm}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Adding cleveref package for smart citations, with customizations to
%% make it act like SIAM expects.
\RequirePackage[capitalize,nameinlink]{cleveref}[0.19]

% Per SIAM Style Manual, "section" should be lowercase
\crefname{section}{section}{sections}
\crefname{subsection}{subsection}{subsections}
\Crefname{section}{Section}{Sections}
\Crefname{subsection}{Subsection}{Subsections}

% Per SIAM Style Manual, "Figure" should be spelled out in references
\Crefname{figure}{Figure}{Figures}

% Per SIAM Style Manual, don't say equation in front on an equation.
\crefformat{equation}{\textup{#2(#1)#3}}
\crefrangeformat{equation}{\textup{#3(#1)#4--#5(#2)#6}}
\crefmultiformat{equation}{\textup{#2(#1)#3}}{ and \textup{#2(#1)#3}}
{, \textup{#2(#1)#3}}{, and \textup{#2(#1)#3}}
\crefrangemultiformat{equation}{\textup{#3(#1)#4--#5(#2)#6}}%
{ and \textup{#3(#1)#4--#5(#2)#6}}{, \textup{#3(#1)#4--#5(#2)#6}}{, and \textup{#3(#1)#4--#5(#2)#6}}

% But spell it out at the beginning of a sentence.
\Crefformat{equation}{#2Equation~\textup{(#1)}#3}
\Crefrangeformat{equation}{Equations~\textup{#3(#1)#4--#5(#2)#6}}
\Crefmultiformat{equation}{Equations~\textup{#2(#1)#3}}{ and \textup{#2(#1)#3}}
{, \textup{#2(#1)#3}}{, and \textup{#2(#1)#3}}
\Crefrangemultiformat{equation}{Equations~\textup{#3(#1)#4--#5(#2)#6}}%
{ and \textup{#3(#1)#4--#5(#2)#6}}{, \textup{#3(#1)#4--#5(#2)#6}}{, and \textup{#3(#1)#4--#5(#2)#6}}

% Make number non-italic in any environment.
\crefdefaultlabelformat{#2\textup{#1}#3}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Setting up theorems using ntheorem package, customizing to do the
%% indentations and other features that SIAM likes. Also, adding
%% macros that can be use to declare additional theorem-like
%% environments. The \newtheorem calls have to happen /after/ loading
%% cleveref when using ntheorem and sharing the same numbering.

% We fix the default style to have the indents that SIAM wants before
% theorem and proof definitions.
\renewtheoremstyle{plain}% Allow loooong optional labels for theorems???? JR
 {\item[\hskip\labelsep\hskip\parindent \color{header1}\theorem@headerfont ##1\ \textup{##2\theorem@separator}]}%
 {\item[\hskip\labelsep\hskip\parindent \color{header1}\theorem@headerfont ##1\ \textup{##2}]{\color{header1}\sffamily\textup{(##3)\theorem@separator}}\ }


\renewtheoremstyle{nonumberplain}%
 {\item[\theorem@headerfont\hskip\labelsep\hskip\parindent\color{header1} ##1\theorem@separator]}%
{\item[\theorem@headerfont\hskip\labelsep\hskip\parindent\color{header1} ##3\theorem@separator]}


% Retained from old style file
%\newcommand{\proofbox}{\vbox{\hrule height0.6pt\hbox{\vrule height1.3ex width0.6pt\hskip0.8ex\vrule width0.6pt}\hrule height0.6pt}}
\newcommand{\proofbox}{\textcolor{header1}{\rule{1.5ex}{1.5ex}}}

% Extra space around theorem-like environments
% Extra space around theorem-like environments
\theorempreskip{1ex plus .25ex minus .1ex}
\theorempostskip{1ex plus .25ex minus .1ex}
%\theorempreskip{10\p@ \@plus2\p@ \@minus5\p@}
%\theorempostskip{10\p@ \@plus2\p@ \@minus5\p@}



% Proof environment: No number, italic header, normal body, ends with proofbox.
\theoremstyle{nonumberplain}
\theoremheaderfont{\normalfont\itshape}
\theorembodyfont{\normalfont}
\theoremseparator{.}
\theoremsymbol{\proofbox}
\newtheorem{proof}{Proof}

% Theorem environment: Small-caps header, italize body.
\theoremstyle{plain}
\theoremheaderfont{\normalfont\sffamily}
\theorembodyfont{\normalfont\itshape}
\theoremseparator{.}
\theoremsymbol{}
\newtheorem{theorem}{Theorem}

% Command to create other theorem-like environments, to be numbered
% along with the theorems.
\newcommand{\newsiamthm}[2]{
  \theoremstyle{plain}
  \theoremheaderfont{\normalfont\sffamily}
  \theorembodyfont{\normalfont\itshape}
  \theoremseparator{.}
  \theoremsymbol{}
  \newtheorem{#1}[theorem]{#2}
}

% Other predefined theorem-like environments
\newsiamthm{lemma}{Lemma}
\newsiamthm{corollary}{Corollary}
\newsiamthm{proposition}{Proposition}
\newsiamthm{definition}{Definition}

% Command to create remark-like environments, to be numbered
% along with the theorems.
\newcommand{\newsiamremark}[2]{
  \theoremstyle{plain}
  \theoremheaderfont{\normalfont\itshape}
  \theorembodyfont{\normalfont}
  \theoremseparator{.}
  \theoremsymbol{}
  \newtheorem{#1}[theorem]{#2}
}
%%
%% <<tgk<<
%%

%new: make new head for assumptions, remarks, etc. Numbered? Unnumbered?

%%
%% >>tgk>> --- Removed Summer 2015 ---
%%
% %%% create theorems, etc. with upright font, no italic
% \def\newheading#1{%
%   \@ifnextchar[{\@othmup{#1}}{\@nthmup{#1}}}
% \def\@nthmup#1#2{%
%   \@ifnextchar[{\@xnthmup{#1}{#2}}{\@ynthmup{#1}{#2}}}
% \def\@xnthmup#1#2[#3]{%
%   \expandafter\@ifdefinable\csname #1\endcsname
%     {\@definecounter{#1}\@newctr{#1}[#3]%
%      \expandafter\xdef\csname the#1\endcsname{%
%        \expandafter\noexpand\csname the#3\endcsname \@thmcountersep
%           \@thmcounterup{#1}}%
%      \global\@namedef{#1}{\@thmup{#1}{#2}}%
%      \global\@namedef{end#1}{\@endtheoremup}}}
% \def\@ynthmup#1#2{%
%   \expandafter\@ifdefinable\csname #1\endcsname
%     {\@definecounter{#1}%
%      \expandafter\xdef\csname the#1\endcsname{\@thmcounterup{#1}}%
%      \global\@namedef{#1}{\@thmup{#1}{#2}}%
%      \global\@namedef{end#1}{\@endtheoremup}}}
% \def\@othmup#1[#2]#3{%
%   \@ifundefined{c@#2}{\@nocounterr{#2}}%
%     {\expandafter\@ifdefinable\csname #1\endcsname
%     {\global\@namedef{the#1}{\@nameuse{the#2}}%
%   \global\@namedef{#1}{\@thmup{#2}{#3}}%
%   \global\@namedef{end#1}{\@endtheoremup}}}}
% \def\@thmup#1#2{%
%   \refstepcounter{#1}%
%   \@ifnextchar[{\@ythmup{#1}{#2}}{\@xthmup{#1}{#2}}}
% \def\@xthmup#1#2{%
%   \@begintheoremup{#2}{\csname the#1\endcsname}\ignorespaces}
% \def\@ythmup#1#2[#3]{%
%   \@opargbegintheoremup{#2}{\csname the#1\endcsname}{#3}\ignorespaces}
% \def\@thmcounterup#1{\noexpand\arabic{#1}}
% \def\@thmcountersep{.}
% \def\@begintheoremup#1#2{\trivlist
%    \item[\hskip \labelsep{\bfseries #1\ #2.}]\upshape}
% \def\@opargbegintheoremup#1#2#3{\trivlist
%       \item[\hskip \labelsep{\bfseries #1\ #2\ (#3).}]\upshape}
% \def\@endtheoremup{\endtrivlist}
%%
%% <<tgk<<
%%

%%
%% >>tgk>> --- Moved elsewhere, Summer 2015
%%
%\usepackage{lineno}
%%
%% <<tgk<<
%%

\setlength{\textheight}{594.8005pt} %{598.2275pt}


%%
%% >>jeh>> --- Updated Fall 2016 ---
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
% Support for supplement numbering
\renewcommand{\theequation}{\siamprelabel\arabic{equation}}
\renewcommand{\thepage}{\siamprelabel\arabic{page}}
\renewcommand{\thetheorem}{\siamprelabel\arabic{theorem}}
\let\svbibcite\bibcite
\def\bibcite#1#2{\svbibcite{#1}{\siamprelabel#2}}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
% Adding a command to do running heads with uppercase and supplement support.
\newcommand{\headers}[2]{
% Declare page headings - use the \siampretitle command, which inserts
% "Supplementary Material" when appropriate.
\pagestyle{myheadings}
\markboth{\uppercase\expandafter{#2}}
{\uppercase\expandafter{\siampretitle{#1}}}}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for "review" class option to turn on linenumbers via the
%% lineno package. Slightly complicated because the lineno and amsmath
%% packages do not play well together.
\if@review
  \RequirePackage[mathlines]{lineno}[4.41]
  \linenumbers
  \renewcommand{\linenumberfont}{\normalfont\footnotesize\color{siamreviewcolor}}
  % The \linenumbers command does not play nice with amsmath, so we
  % have added some patches to fix it. See   
  % http://phaseportrait.blogspot.com/2007/08/lineno-and-amsmath-compatibility.html
  \newcommand*\patchAmsMathEnvironmentForLineno[1]{%
    \expandafter\let\csname old#1\expandafter\endcsname\csname #1\endcsname
    \expandafter\let\csname oldend#1\expandafter\endcsname\csname end#1\endcsname
    \renewenvironment{#1}%
    {\linenomath\csname old#1\endcsname}%
    {\csname oldend#1\endcsname\endlinenomath}}% 
  \newcommand*\patchBothAmsMathEnvironmentsForLineno[1]{%
    \patchAmsMathEnvironmentForLineno{#1}%
    \patchAmsMathEnvironmentForLineno{#1*}}%
  \patchBothAmsMathEnvironmentsForLineno{equation}%
  \patchBothAmsMathEnvironmentsForLineno{align}%
  \patchBothAmsMathEnvironmentsForLineno{flalign}%
  \patchBothAmsMathEnvironmentsForLineno{alignat}%
  \patchBothAmsMathEnvironmentsForLineno{gather}%
  \patchBothAmsMathEnvironmentsForLineno{multline}%
  \renewcommand{\footercopyright}{\textcolor{siamreviewcolor}%
    {\textit{This manuscript is for review purposes only.}}}
\fi
%%
%% <<tgk<<
%%

\newcommand{\sevenptsize}{%
   \@setfontsize\sixptsize{7}{9}}






\newcommand{\HLtitle}{\large\sffamily\bfseries}
\newcommand{\HLtitleital}{\sffamily\bfseries\itshape}
\newcommand{\HLtext}{\sffamily\bfseries}
\newcommand{\HLtextital}{\sffamily\bfseries\itshape}
\newcommand{\HLtextlf}{\sffamily}
\newcommand{\HLtextlfital}{\sffamily\itshape}
\newcommand{\HLsmall}{\footnotesize\sffamily\bfseries}
\newcommand{\HLsmallital}{\footnotesize\sffamily\bfseries\itshape}
\newcommand{\HLlittle}{\sevenptsize\sffamily}
\newcommand{\HLlittleital}{\sevenptsize\sffamily\itshape}
\newcommand{\HLlittlest}{\sixptsize\sffamily}
\newcommand{\HLlittlestital}{\sixptsize\sffamily\itshape}



%_%_%_%_%
%_%_%_%_% patches, fixes JR 1/19/16
%_%_%_%_%


%_%_%_%_% for the benefit of Bakoma, no negative effect on Miktex, pdflatex
\newcommand{\listoffigures}{}
\newcommand{\listoftables}{}
\newcommand{\tableofcontents}{}
\ifpdf
  \DeclareGraphicsExtensions{.eps,.pdf,.png,.jpg,.jpeg}
\else
  \DeclareGraphicsExtensions{.eps}
\fi

%_%_%_%_% fixes a bug in ntheorem; % ending first line prevents 
%_%_%_%_% misalignment of equation numbers in eqnarray
\gdef\PotEndMark#1{%
\@ifnextchar[%]
    {\PotEndMark@opt{#1}}{\SetEndMark{\InTheoType}{#1}{\relax}}}%


%_%_%_%_% flag ro remove belowdisplay spacing in math
\newcommand{\nomathspace}{\belowdisplayshortskip 0\p@ \@plus0\p@ \@minus0\p@%
\belowdisplayskip 0\p@ \@plus0\p@ \@minus0\p@}

%% >>tgk>> --- Removed Summer 2015 --- %back in Winter 2017---MSC
%%
\if@oneeqnum
\else
\numberwithin{equation}{section}
\fi

\if@onetabnum
\else
\numberwithin{table}{section}
\fi

\if@onefignum
\else
\numberwithin{figure}{section}
\fi

\if@onealgnum
\else
\numberwithin{algorithm}{section}
\fi

\if@onethmnum
\else
\numberwithin{theorem}{section}
\fi

%% Fix for cleveref referencing anything defined as a theorem-like environment as a theorem
%% >>jeh>> --- Added Winter 2025 ---

\AddToHook{env/lemma/begin}{\crefalias{theorem}{lemma}}
\AddToHook{env/corollary/begin}{\crefalias{theorem}{corollary}}
\AddToHook{env/proposition/begin}{\crefalias{theorem}{proposition}}
\AddToHook{env/definition/begin}{\crefalias{theorem}{definition}}
\AddToHook{env/claim/begin}{\crefalias{theorem}{claim}}
\AddToHook{env/fact/begin}{\crefalias{theorem}{fact}}
\AddToHook{env/conclusion/begin}{\crefalias{theorem}{conclusion}}
\AddToHook{env/result/begin}{\crefalias{theorem}{result}}
\AddToHook{env/consequence/begin}{\crefalias{theorem}{consequence}}
\AddToHook{env/problem/begin}{\crefalias{theorem}{problem}}

%% >>jeh>> --- Added May 2019 ---
% Hyphenation exceptions for US English.

\hyphenation{
  acad-e-my acad-e-mies ac-cu-sa-tive acro-nym acro-nyms acryl-amide acryl-
  amides acryl-alde-hyde acu-punc-ture acu-punc-tur-ist add-a-ble add-i-ble 
  adren-a-line aero-space af-ter-thought af-ter-thoughts agron-o-mist agron-o-
  mists al-ge-bra-i-cal-ly am-phet-a-mine am-phet-a-mines anach-ro-nism anach-
  ro-nis-tic an-a-lyse an-a-lysed analy-ses analy-sis an-eu-rysm an-eu-rysms an-
  eu-rys-mal an-iso-trop-ic an-iso-trop-i-cal-ly an-isot-ro-pism an-isot-ropy 
  an-ni-ver-sary an-ni-ver-saries anom-a-ly anom-a-lies anti-deriv-a-tive anti-
  deriv-a-tives anti-holo-mor-phic an-tin-o-my an-tin-o-mies anti-nu-clear anti-
  nu-cle-on anti-rev-o-lu-tion-ary a-peri-odic apoth-e-o-ses apoth-e-o-sis ap-
  pen-di-ces ap-pen-dix ap-pen-dixes ar-chi-me-dean ar-chi-pel-ago ar-chi-pel-a-
  gos ar-chive ar-chives ar-chiv-ing ar-chiv-ist ar-chiv-ists ar-che-typ-al ar-
  che-type ar-che-types ar-che-typ-i-cal arc-tan-gent arc-tan-gents a-spher-ic 
  a-spher-i-cal as-sign-a-ble as-sign-or as-sign-ors as-sist-ant as-sist-ance 
  as-sist-ant-ship as-sist-ant-ships as-trol-o-ger as-trol-o-gers as-tron-o-mer 
  as-tron-o-mers asymp-to-matic as-ymp-tot-ic asyn-chro-nous ath-er-o-scle-ro-
  sis at-mos-phere at-mos-pheres at-tri-bute at-trib-uted at-trib-ut-able au-to-
  ma-tion au-tom-a-ton au-tom-a-ta auto-num-ber-ing au-ton-o-mous auto-re-gres-
  sion auto-re-gres-sive auto-round-ing av-oir-du-pois back-scratcher back-
  scratch-ing band-lead-er band-lead-ers bank-rupt bank-rupts bank-rupt-cy bank-
  rupt-cies bar-onies base-line-skip ba-thym-e-try bathy-scaphe bean-ies be-
  drag-gle be-drag-gled bed-rid-den bed-rock be-dwarf be-dwarfs be-hav-iour be-
  hav-iours bevies bib-lio-graph-i-cal bib-li-og-ra-phy-style bib-units bi-dif-
  fer-en-tial big-gest big-shot big-shots bill-able bio-math-e-mat-ics bio-med-
  i-cal bio-med-i-cine bio-rhythms bio-weap-ons bio-weap-on-ry bit-map bit-maps 
  bland-er bland-est blind-er blind-est blondes blue-print blue-prints bo-lom-e-
  ter bo-lom-e-ters book-sell-er book-sell-ers bool-ean bool-eans bor-no-log-i-
  cal bot-u-lism brusquer buf-fer buf-fers bun-gee bun-gees busier busi-est 
  bussing butted buzz-word buzz-words cache-abil-ity cache-able ca-coph-o-ny ca-
  coph-o-nies call-er call-ers cam-era-men cart-wheel cart-wheels ca-tarrh ca-
  tarrhs ca-tas-tro-phe ca-tas-tro-phes cat-a-stroph-ic cat-a-stroph-i-cally ca-
  tas-tro-phism cat-e-noid cat-e-noids cau-li-flow-er chan-cery chap-ar-ral 
  char-treuse chemo-kine chemo-kines chemo-ther-apy chemo-ther-a-pies chloro-
  meth-ane chloro-meth-anes cho-les-teric cig-a-rette cig-a-rettes cinque-foil 
  co-asso-cia-tive coch-leas coch-lear co-designer co-designers co-gnac co-gnacs 
  co-ker-nel co-ker-nels col-lin-ea-tion col-umns com-par-and com-par-ands com-
  pen-dium com-po-nent-wise comp-trol-ler comp-trol-lers com-put-able com-put-
  abil-ity con-form-able con-form-ist con-form-ists con-form-ity con-ge-ries 
  con-gress con-gresses con-struc-ted con-struc-ti-ble con-struc-ti-bil-ity con-
  trib-ute con-trib-utes con-trib-uted copy-right-able co-re-la-tion co-re-la-
  tions co-re-li-gion-ist co-re-li-gion-ists co-re-op-sis co-re-spon-dent co-re-
  spon-dents co-se-cant co-semi-sim-ple co-tan-gent cour-ses co-work-er co-work-
  ers crank-case crank-shaft croc-o-dile croc-o-diles cross-hatch cross-hatched 
  cross-hatch-ing cross-over cryp-to-gram cryp-to-grams cuff-link cuff-links cu-
  nei-form cus-tom-iz-a-ble cus-tom-ize cus-tom-izes cus-tom-ized cy-ber-virus 
  cy-ber-viruses cy-ber-wea-pon cy-ber-wea-pons cy-to-kine cy-to-kines dachs-
  hund dam-sel-fly dam-sel-flies dactyl-o-gram dactyl-o-graph data-base data-
  bases data-path data-paths date-stamp date-stamps de-allo-cate de-allo-cates 
  de-allo-cated de-allo-ca-tion de-allo-ca-tions de-clar-able de-fin-i-tive de-
  lec-ta-ble demi-semi-qua-ver demi-semi-qua-vers de-moc-ra-tism demos der-i-va-
  tion der-i-va-tions der-i-va-tion-al de-riv-a-tive de-riv-a-tives dia-lec-tic 
  dia-lec-tics dia-lec-ti-cian dia-lec-ti-cians di-chloro-meth-ane dif-fract 
  dif-fracts dif-frac-tion dif-frac-tions direr dire-ness dis-par-and dis-par-
  ands dis-traught-ly dis-trib-ut-able dis-trib-ute dis-trib-utes dis-trib-uted 
  dis-trib-u-tive dou-ble-space dou-ble-spaced dou-ble-spac-ing dou-ble-talk 
  doll-ish drift-age driv-ers drom-e-dary drom-e-daries drop-let drop-lets du-
  op-o-list du-op-o-lists du-op-o-ly du-op-o-lies dys-lexia dys-lec-tic dys-
  topia east-end-ers eco-sys-tem eco-sys-tems eco-nom-ics econ-o-mies econ-o-
  mist econ-o-mists ei-gen-class ei-gen-classes ei-gen-val-ue ei-gen-val-ues 
  electro-mechan-i-cal electro-mechano-acoustic elec-tro-pho-re-sis elec-tro-
  pho-ret-ic elit-ist elit-ists en-dos-copy en-dos-copies en-tre-pre-neur en-
  tre-pre-neurs en-tre-pre-neur-ial ep-i-neph-rine eps-to-pdf equi-vari-ant 
  equi-vari-ance er-go-nom-ic er-go-nom-ics er-go-nom-i-cally es-sence es-sences 
  eth-ane eth-yl-am-ine eth-yl-ate eth-yl-ated eth-yl-ene ethy-nyl ethy-nyl-a-
  tion eu-sta-chian ever-si-ble evert everts evert-ed evert-ing ex-plan-a-tory 
  ex-quis-ite ex-tra-or-di-nary face-lifts face-lift-ing fall-ing fermi-ons 
  figu-rine figu-rines fi-nite-ly fla-gel-lum fla-gel-la flam-ma-bles fledg-ling 
  flow-chart flow-charts fluoro-car-bon fluor-os-copies fluor-os-copy for-mi-da-
  ble for-mi-da-bly for-syth-ia forth-right free-loader free-loaders friend-lier 
  friend-li-est fri-vol-ity fri-vol-i-ties friv-o-lous front-end front-ends ga-
  lac-tic gal-axy gal-ax-ies gaz-et-teer gaz-et-teers gas-om-e-ter ge-o-des-ic 
  ge-o-det-ic ge-om-eter ge-om-eters geo-met-ric geo-met-rics ge-o-strophic geo-
  ther-mal ge-ot-ro-pism giga-nodes gno-mon gno-mons gran-di-ose grand-uncle 
  grand-uncles griev-ance griev-ances griev-ous griev-ous-ly group-like hair-
  style hair-styles hair-styl-ist hair-styl-ists half-life half-lives half-space 
  half-spaces half-tone half-tones half-way har-bin-ger har-bin-gers har-le-quin 
  har-le-quins hatch-eries hei-nous he-lio-pause he-lio-trope hemi-demi-semi-
  qua-ver hemi-demi-semi-qua-vers he-mo-glo-bin he-mo-phil-ia he-mo-phil-iac he-
  mo-phil-iacs hemo-rhe-ol-ogy he-pat-ic he-pat-ica her-maph-ro-dite her-maph-
  ro-dit-ic he-roes hexa-dec-i-mal hip-po-po-ta-mus holo-deck holo-decks ho-lo-
  no-my ho-meo-mor-phic ho-meo-mor-phism ho-meo-stat-ic ho-meo-stat-ics ho-meo-
  sta-sis ho-mo-thetic horse-rad-ish hot-bed hot-beds hounds-teeth hounds-tooth 
  hy-dro-ther-mal hy-per-elas-tic-ity hy-phen-a-tion hy-phen-a-tions hy-po-elas-
  tic-ity hy-po-thal-a-mus ico-nog-ra-pher ico-nog-ra-phers icon-o-graph-ic ico-
  nog-ra-phy ideals ideo-graphs idio-syn-crasy idio-syn-cra-sies idio-syn-cratic 
  idio-syn-crat-i-cal-ly ig-nit-er ig-nit-ers ig-ni-tor ignore-spaces il-li-quid 
  il-li-quid-ity im-mu-ni-za-tion im-mu-no-mod-u-la-to-ry im-ped-ance im-ped-
  ances in-du-bi-ta-ble in-fin-ite-ly in-fin-i-tes-i-mal in-fra-struc-ture in-
  fra-struc-tures input-enc in-stall-er in-stall-ers in-teg-rity in-ter-dis-ci-
  pli-nary in-ter-ga-lac-tic in-ter-view-ee in-ter-view-ees in-utile in-util-i-
  ty ir-ra-tio-nal ir-re-duc-ible ir-re-duc-ibly ir-rev-o-ca-ble iso-geo-met-ric 
  iso-geo-met-rics iso-ther-mal isot-ropy iso-trop-ic itin-er-ary itin-er-ar-ies 
  je-re-mi-ads key-note key-notes key-stroke key-strokes kilo-nodes kiln-ing 
  lac-i-est lam-en-ta-ble land-scap-er land-scap-ers lar-ce-n lar-ce-ny lar-ce-
  nies lar-ce-nist leaf-hop-per leaf-hop-pers leaf-let leaf-lets let-ter-spaces 
  let-ter-spaced let-ter-spac-ing leu-ko-cyte leu-ko-cytes leu-ko-triene leu-ko-
  trienes life-span life-spans life-style life-styles lift-off light-weight lim-
  ou-sines line-backer line-spacing li-on-ess li-quid-ity lith-o-graphed lith-o-
  graphs lo-bot-omy lo-bot-om-ize loges long-est look-ahead lo-quac-ity love-
  struck macro-eco-nomic macro-eco-nomics macro-econ-omy make-in-dex mal-a-prop-
  ism mal-a-prop-isms man-slaugh-ter man-u-script man-u-scripts mar-gin-al math-
  e-ma-ti-cian math-e-ma-ti-cians mattes med-ic-aid medi-ocre medi-oc-ri-ties 
  mega-fau-na mega-fau-nal mega-lith mega-liths mega-nodes meta-bol-ic me-tab-o-
  lism me-tab-o-lisms me-tab-o-lite me-tab-o-lites meta-form meta-forms meta-
  lan-guage meta-lan-guages meta-phor meta-phors meta-phor-i-cal meta-phor-i-
  cal-ly meta-sta-bil-ity meta-stable meta-table meta-tables metem-psy-cho-sis 
  meth-am-phet-a-mine meth-ane meth-od meth-yl-am-mo-nium meth-yl-ate meth-yl-
  ated meth-yl-a-tion meth-yl-ene me-trop-o-lis me-trop-o-lises met-ro-pol-i-tan 
  met-ro-pol-i-tans micro-eco-nomic micro-eco-nomics micro-econ-omy micro-en-
  ter-prise micro-en-ter-prises mi-cro-fiche mi-cro-fiches micro-organ-ism 
  micro-organ-isms mi-cro-struc-ture mid-after-noon mill-age mil-li-liter mimeo-
  graphed mimeo-graphs mim-ic-ries mine-sweeper mine-sweepers min-is mini-sym-
  po-sium mini-sym-po-sia mi-nut-er mi-nut-est mis-chie-vous-ly mi-sers mi-sog-
  a-my mne-mon-ic mne-mon-ics mod-el-ling mo-lec-u-lar mol-e-cule mol-e-cules 
  mon-archs money-len-der money-len-ders mono-chrome mono-en-er-getic mon-oid 
  mon-oph-thong mon-oph-thongs mono-pole mono-poles mo-nop-oly mono-space mono-
  spaced mono-spacing mono-spline mono-splines mono-strofic mo-not-o-nies mo-
  not-o-nous mo-ron-ism mos-qui-to mos-qui-tos mos-qui-toes mud-room mud-rooms 
  mul-ti-fac-eted mul-ti-plic-able mul-ti-plic-ably multi-user name-space name-
  spaces neo-fields neo-nazi neo-nazis neph-ews neph-rite neph-ritic new-est 
  news-let-ter news-let-ters nil-po-tent nitro-meth-ane node-list node-lists no-
  name non-ar-ith-met-ic non-emer-gency non-equi-vari-ance none-the-less non-
  euclid-ean non-iso-mor-phic non-pseudo-com-pact non-smooth non-uni-form non-
  uni-form-ly non-zero nor-ep-i-neph-rine not-with-stand-ing nu-cleo-tide nu-
  cleo-tides nut-crack-er nut-crack-ers oer-steds off-line off-load off-loads 
  off-loaded oli-gop-o-list oli-gop-o-lists oli-gop-oly oli-gop-ol-ies om-ni-
  pres-ent om-ni-pres-ence ono-mat-o-poe-ia ono-mat-o-po-et-ic op-er-and op-er-
  ands orang-utan orang-utans or-tho-don-tist or-tho-don-tists or-tho-ker-a-tol-
  ogy ortho-nitro-toluene over-view over-views ox-id-ic pad-ding page-rank pain-
  less-ly pal-ette pal-ettes pa-rab-ola par-a-bol-ic pa-rab-o-loid par-a-digm 
  par-a-digms para-chute para-chutes para-di-methyl-benzene para-fluoro-toluene 
  para-graph-er para-le-gal par-al-lel-ism para-mag-net-ism para-medic para-
  methyl-anisole pa-ram-e-tri-za-tion pa-ram-e-trize para-mil-i-tary para-mount 
  path-o-gen-ic peev-ish peev-ish-ness pen-al-ty pen-al-ties pen-ta-gon pen-ta-
  gons pe-tro-le-um phe-nol-phthalein phe-nom-e-non phenyl-ala-nine phi-lat-e-
  list phi-lat-e-lists pho-neme pho-nemes pho-ne-mic phos-phor-ic pho-to-graphs 
  pho-to-off-set phtha-lam-ic phthal-ate phthi-sis pic-a-dor pic-a-dors pipe-
  line pipe-lines pipe-lin-ing pi-ra-nhas placa-ble plant-hop-per plant-hop-pers 
  pla-teau pla-teaus pleas-ance plug-in plug-ins pol-ter-geist poly-an-dr poly-
  an-dry poly-an-drous poly-dac-tyl poly-dac-tyl-lic poly-ene poly-eth-yl-ene 
  po-lyg-a-mist po-lyg-a-mists polyg-on-i-za-tion po-lyg-y-n po-lyg-y-ny po-lyg-
  y-nous pol-yp pol-yps po-lyph-o-n po-lyph-o-ny po-lyph-o-nous poly-phon-ic 
  poly-styrene pome-gran-ate poro-elas-tic por-ous por-ta-ble post-am-ble post-
  am-bles post-hu-mous post-script post-scripts pos-tur-al pre-am-ble pre-am-
  bles pre-dict-able pre-fers pre-loaded pre-par-ing pre-print pre-prints pre-
  proces-sor pre-proces-sors pres-ent-ly pre-split-ting pre-wrap pre-wrapped 
  priest-esses pret-ty-prin-ter pret-ty-prin-ting pro-ce-dur-al process pro-cur-
  ance prog-e-nies prog-e-ny pro-gram-mable pro-kary-ote pro-kary-otes pro-kary-
  ot-ic prom-i-nent pro-mis-cu-ous prom-is-sory prom-ise prom-ises pro-pel-ler 
  pro-pel-lers pro-pel-ling pro-hib-i-tive pro-hib-i-tive-ly pro-sciut-to pros-
  ta-glan-din pros-ta-glan-dins pro-style pro-styles pro-test-er pro-test-ers 
  pro-tes-tor pro-tes-tors pro-to-lan-guage pro-to-typ-al prov-ince prov-inces 
  pro-vin-cial pro-virus pro-viruses prow-ess pseu-do-dif-fer-en-tial pseu-do-
  fi-nite pseu-do-fi-nite-ly pseu-do-forces pseu-dog-ra-pher pseu-do-group pseu-
  do-groups pseu-do-nym pseu-do-nyms pseu-do-word pseu-do-words psy-che-del-ic 
  psychs pu-bes-cence pur-ges quad-ding qua-drat-ic qua-drat-ics quad-ra-ture 
  quad-ri-lat-er-al quad-ri-lat-er-als quad-ri-pleg-ic quad-ru-ped quad-ru-peds 
  quad-ru-pole quad-ru-poles quaint-er quaint-est qua-si-equiv-a-lence qua-si-
  equiv-a-lences qua-si-equiv-a-lent qua-si-hy-po-nor-mal qua-si-rad-i-cal qua-
  si-resid-ual qua-si-smooth qua-si-sta-tion-ary qua-si-topos qua-si-tri-an-gu-
  lar qua-si-triv-ial quin-tes-sence quin-tes-sences quin-tes-sen-tial rab-bit-
  ry ra-di-og-ra-phy raff-ish raff-ish-ly ram-shackle rav-en-ous re-allo-cate 
  re-allo-cates re-allo-cated re-arrange re-arranges re-arranged re-arrange-ment 
  re-arrange-ments rec-i-proc-i-ties rec-i-proc-i-ty rec-tan-gle rec-tan-gles 
  rec-tan-gu-lar re-di-rect re-di-rect-ion re-duc-ible re-echo re-edu-cate ref-
  u-gee ref-u-gees re-imple-ment re-imple-ments re-imple-mented re-imple-men-ta-
  tion ren-ais-sance re-phrase re-phrases re-phrased re-po-si-tion re-po-si-
  tions re-print re-prints re-print-ed re-stor-able retro-fit retro-fit-ted re-
  us-able re-use re-wire re-wrap re-wrapped re-write rhi-noc-er-os right-eous 
  right-eous-ness ring-leader ring-leaders ro-bot ro-bots ro-botic ro-bot-ics 
  roof-top roof-tops round-table round-tables sales-clerk sales-clerks sales-
  woman sales-women sa-lient sal-mo-nel-la sal-ta-tion sar-sa-par-il-la sat-el-
  lite sat-el-lites sauer-kraut scat-o-log-i-cal scene-shift-er scene-shift-ing 
  sched-ul-ing schiz-o-phrenic schnau-zer school-child school-child-ren school-
  teacher school-teach-ers scru-ti-ny scyth-ing sell-er sell-ers sec-re-tar-iat 
  sec-re-tar-iats sem-a-phore sem-a-phores se-mes-ter semi-def-i-nite semi-di-
  rect semi-ho-mo-thet-ic semi-ring semi-rings semi-sim-ple semi-skilled sem-
  itic ser-geant ser-geants sero-epi-de-mi-o-log-i-cal ser-vo-me-chan-i-cal ser-
  vo-mech-a-nism ser-vo-mech-a-nisms ses-qui-pe-da-lian set-up set-ups se-vere-
  ly shap-able shape-able shoe-string shoe-strings shop-lift-er shop-lift-ing 
  show-hy-phens side-step side-steps side-swipe sign-age single-space single-
  spaced single-spacing sky-scraper sky-scrapers sln-uni-code smoke-stack smoke-
  stacks snor-kel-ing so-le-noid so-le-noids solute solutes sov-er-eign sov-er-
  eigns spa-ces spe-cious spell-er spell-ers spell-ing spe-lunk-er spend-thrift 
  spher-oid spher-oids spher-oid-al sphin-ges spic-i-ly spin-or spin-ors spokes-
  man spokes-per-son spokes-per-sons spokes-woman spokes-women sports-cast 
  sports-cast-er spor-tive-ly sports-wear sports-writer sports-writers spright-
  lier squea-mish stand-alone star-tling star-tling-ly sta-tis-tics stealth-ily 
  steeple-chase stereo-graph-ic sto-chas-tic strange-ness strap-hanger strat-a-
  gem strat-a-gems stretch-i-er strip-tease strong-est strong-hold stu-pid-er 
  stu-pid-est sub-dif-fer-en-tial sub-ex-pres-sion sub-ex-pres-sions sub-node 
  sub-nodes sub-scrib-er sub-scrib-ers sub-tables sum-ma-ble super-deri-va-tion 
  super-deri-va-tions super-ego super-egos su-prem-a-cist su-prem-a-cists sur-
  gery sur-ge-ries sur-ges sur-veil-lance swim-ming-ly symp-to-matic syn-chro-
  mesh syn-chro-nous syn-chro-tron taff-rail take-over take-overs talk-a-tive 
  ta-pes-try ta-pes-tries tar-pau-lin tar-pau-lins te-leg-ra-pher te-leg-ra-
  phers tele-ki-net-ic tele-ki-net-ics tele-ro-bot-ics tell-er tell-ers tem-po-
  rar-ily ten-ure test-bed tera-nodes tetra-butyl-ammo-nium text-height text-
  length text-width thal-a-mus ther-mo-elas-tic time-stamp time-stamps tool-kit 
  tool-kits topo-graph-i-cal topo-iso-mer-ase topo-iso-mer-ases toques trai-tor-
  ous trans-ceiver trans-ceivers trans-par-en-cy trans-par-en-cies trans-gress 
  trans-ver-sal trans-ver-sals trans-ves-tite trans-ves-tites tra-vers-a-ble 
  tra-ver-sal tra-ver-sals tri-ethyl-amine treach-eries tribes-man trip-let 
  trip-lets tri-plex tri-plex-es trou-ba-dour tur-key tur-keys turn-around turn-
  arounds typ-al un-at-tached un-err-ing-ly un-friend-ly un-friend-li-er un-in-
  stan-ti-at-ed vaguer vaude-ville vic-ars vil-lain-ess vis-ual vis-ual-ly vi-
  vip-a-rous voice-print vspace wad-ding wall-flower wall-flow-ers warm-er warm-
  est waste-water wave-guide wave-guides wave-let wave-lets weap-ons weap-on-ry 
  web-like web-log web-logs week-night week-nights weight-lift-er weight-lift-
  ing wheel-chair wheel-chairs which-ever white-sided white-space white-spaces 
  wide-spread wing-span wing-spans wing-spread witch-craft word-spac-ing work-
  around work-arounds work-horse work-horses wrap-around wrap-arounds wretch-ed 
  wretch-ed-ly yes-ter-year Alex-an-der Alex-an-drine al-ge-brai-sche Al-gon-
  quian Al-gon-quin Al-le-ghe-ny Apol-lo-dorus Ar-kan-sas ATP-ase ATP-ases Auf-
  lage Aus-tral-asian auto-ma-ti-sier-ter Beb-chuk Be-die-nung Bembo bi-blio-
  gra-phi-sche Bos-ton Brown-ian Bruns-wick Bu-da-pest Burck-hardt Cara-theo-
  dory Car-ib-bean Charles-ton Char-lottes-ville Ches-ter Chiang Chich-es-ter 
  Cohen Co-lum-bia Czecho-slo-va-kia Del-a-ware Dijk-stra Dor-ches-ter Dorf-
  leit-ner Drechs-ler Duane dy-na-mi-sche Eijk-hout Engle Engel Eng-lish Euler-
  ian Evan-ston Feb-ru-ary Fest-schrift Flor-i-da Flor-i-d-ian For-schungs-in-
  sti-tut Free-BSD funk-tsional Gauss-ian Ge-sell-schaft Ghost-script Ghost-View 
  Gott-fried Gott-lieb Grass-mann-ian Greifs-wald Grothen-dieck Grund-leh-ren 
  Ha-da-mard Hai-fa Hamil-ton-ian Hel-sinki Her-mit-ian Hibbs Hoef-ler Hoek-
  water Hok-kai-do Huber Image-Magick Jac-kow-ski Jan-u-ary Ja-pa-nese Java-
  Script Jung-ian Kad-om-tsev Kan-sas Karls-ruhe Keynes-ian Kor-te-weg Krishna 
  Krish-na-ism Krish-nan Kron-ecker Lan-cas-ter Le-gendre Leices-ter Lip-schitz 
  Lip-schitz-ian Loj-ban Lou-i-si-ana Lucas MacBeth Mac-OS Ma-gel-lan Ma-la-ya-
  lam Man-ches-ter Mar-kov-ian Markt-ober-dorf Mass-a-chu-setts Max-well Meth-
  od-ist Meth-od-ism Mi-cro-soft Min-kow-ski Min-ne-ap-o-lis Min-ne-sota Mont-
  real Mos-cow Nach-rich-ten Nash-ville Net-BSD Net-scape Nietz-sche Nij-me-gen 
  Noe-ther-ian Noord-wijker-hout Noto-wi-digdo No-vem-ber Obst-feld Open-BSD 
  Open-Office Oreo-pou-los Pala-tino Pa-ler-mo Pe-trov-ski Pfaff-ian Phil-a-del-
  phia phi-lo-so-phi-sche Poin-care Po-ten-tial-glei-chung Po-to-mac Pres-by-
  terian Pres-by-terians Pyong-yang Py-thag-o-ras Py-thag-o-re-an Ra-dha-krish-
  nan raths-kel-ler Ravi-kumar Reich-lin Rie-mann-ian Ryd-berg Schim-mel-pfen-
  nig schot-ti-sche Schro-din-ger Schwa-ba-cher Schwarz-schild Schweid-nitz 
  Schwert Sep-tem-ber Shore-ditch Skoup Stokes-sche Stutt-gart Sus-que-han-na 
  Tau-ber-ian tech-ni-sche Ten-nes-see Thiruv-ananda-puram Tol-ches-ter To-ma-
  szew-ski Toyo-ta ty-po-graphique Ukrain-ian ver-all-ge-mei-nerte Ver-ei-ni-
  gung Ver-tei-lun-gen Vid-ias-sov Vieth viiith viith Wahr-schein-lich-keits-
  theo-rie Wein-stein Werk-zeuge Wer-ner Wer-ther-ian Will-iam Will-iams Win-
  ches-ter Wirt-schaft wis-sen-schaft-lich Wolff-ian xviiith xviith xxiiird 
  xxiind Ying-yong Shu-xue Ji-suan Zea-land
  Zeit-schrift
}

\endinput

%% 
%% End of file `siamonline250211.cls'.




==> anc/siamplain.bst <==

% ====================== SIAM.BST ================================ % 
% SIAM bibliography style (24-Jan-88 version)
%    numeric labels, alphabetic order, Mathematical Reviews abbreviations,
%    names in \sc, titles in italics, book titles mixed upper-lower and
%article
%    titles lowercase, commas separate all fields except before "notes".
%
%   History
%    1/30/86    (HWT)    Original version, by Howard Trickey.
%    6/15/87    (HWT)    Fix format.editors---Martin Costabel.
%    1/24/88    (OP&HWT) Updated for BibTeX version 0.99a, Oren Patashnik;
%            THIS `siam' VERSION DOES NOT WORK WITH BIBTEX 0.98i.
%    4/3/15     (TGK)    Added support for electronic crossreferences and article IDs.
%    6/9/16     (JEH)    Fixed DOI, arXiv, and PubMed entries.
%    6/14/16    (JEH)    Fixed format.editors function.
%    11/4/16    (JEH)    Changes to DOI, arXiv, and PubMed entries.
%    12/14/17   (JEH)    Fixed another issue with the format.editors function.
%    11/20/18   (JS)     Fixed a bug with the editor and author fields.

ENTRY
  { address
    author
    booktitle
    chapter
    edition
    editor
    eid
    howpublished
    institution
    journal
    key
    month
    note
    number
    pagetotal
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
    url
    urldate
    doi
    doiclass
    eprint
    eprintclass
    archive
    archiveprefix
  }
  {}
  { label }

INTEGERS { output.state before.all mid.sentence after.block }

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.block :=
}

STRINGS { s t }

FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { ", " * write$ }
    { output.state after.block =
    { add.period$ write$
      newline$
      "\newblock " write$
    }
    'write$
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem{" write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {fin.entry}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {new.block.checka}
{ empty$
    'skip$
    'new.block
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "{\em " swap$ * "}" * }
  if$
}

FUNCTION {scapify}
{ duplicate$ empty$
    { pop$ "" }
    { "{\sc " swap$ * "}" * }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 's :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr "{f.~}{vv~}{ll}{, jj}" format.name$ 't :=
    %{ s nameptr "{ff~}{vv~}{ll}{, jj}" format.name$ 't :=
      nameptr #1 >
    { namesleft #1 >
        { ", " * t * }
        { numnames #2 >
        { "," * }
        'skip$
          if$
          t "others" =
        { " et~al." * }
        { " and " * t * }
          if$
        }
      if$
    }
    't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

STRINGS { last.authors }


FUNCTION {format.authors}
{ author empty$
    { "" }
    { author format.names scapify }
  if$
}

FUNCTION {format.organization}
{ organization empty$
    { "" }
    { organization scapify }
  if$
}

FUNCTION {format.editors}
{ editor empty$
    { "" }
    { author empty$ %in this case, see format.authors
        { editor format.names scapify editor num.names$ #1 >
			{ ", eds." * }
      		{ ", ed." * }
          if$
        }
        { "" }
      if$
    }
  if$
}

FUNCTION {format.ineditors}
{ editor empty$
    { "" }
    { editor format.names
      editor num.names$ #1 >
    { ", eds." * }
    { ", ed." * }
      if$
    }
  if$
}

FUNCTION {format.archive}
{
  archiveprefix empty$
      { "" }
      { archiveprefix ":" *}
  if$            
}

FUNCTION {format.eprintclass}
{
  eprintclass empty$
      { "" }
      { " [" eprintclass * "]" *}
  if$            
}

FUNCTION {format.eprint}
{ eprint empty$
     { "" }
     { archive empty$
      	{"\url{https://arxiv.org/abs/" eprint * "}" * }
         {"\url{" archive *  "/" * eprint * "} " * }
       if$ 
     }
     if$
}

FUNCTION {format.url}
{ url empty$
    { "" }
    { urldate empty$ 
	{ "\url{" url * "}" * }
	{ "\url{" url * "} (accessed " * urldate * ")" * }
      if$
    }
  if$
}

FUNCTION {format.doiclass}
{
  doiclass empty$
      { "" }
      { " [" doiclass * "]" *}
  if$            
}

FUNCTION {format.doi}
{ doi empty$
     { "" }
     { archive empty$
	{ "\url{https://doi.org/" doi * "}" * }
	{ "\url{https://doi.org/" doi * "}" * }
       if$ 
     }
     if$
}

FUNCTION {format.title}
{ title empty$
    { "" }
    { title "t" change.case$ emphasize }
  if$
}

FUNCTION {n.dashify}
{ 't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
    { t #1 #2 substring$ "--" = not
        { "--" *
          t #2 global.max$ substring$ 't :=
        }
        {   { t #1 #1 substring$ "-" = }
        { "-" *
          t #2 global.max$ substring$ 't :=
        }
          while$
        }
      if$
    }
    { t #1 #1 substring$ *
      t #2 global.max$ substring$ 't :=
    }
      if$
    }
  while$
}

FUNCTION {format.date}
{ year empty$
    { month empty$
    { "" }
    { "there's a month but no year in " cite$ * warning$
      month
    }
      if$
    }
    { month empty$
    'year
    { month " " * year * }
      if$
    }
  if$
}

FUNCTION {format.btitle}
{ title emphasize
}

FUNCTION {tie.or.space.connect}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$ * *
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { "vol.~" volume *
      series empty$
    'skip$
    { " of " * series * }
      if$
      "volume and number" number either.or.check
    }
  if$
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
    { series field.or.null }
    { "no.~" number *
      series empty$
        { "there's a number but no series in " cite$ * warning$ }
        { " in " * series * }
      if$
    }
      if$
    }
    { "" }
  if$
}

FUNCTION {format.edition}
{ edition empty$
    { "" }
    { edition "l" change.case$ "~ed." * }
  if$
}

INTEGERS { multiresult }

FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
    { #1 'multiresult := }
    { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pagetotal}
{
  pagetotal empty$
  { "" }
  { pagetotal "~pages" * }
  if$
}

FUNCTION {format.eid}
{
  eid empty$
  { "" }
  { pagetotal empty$
      { eid }
      { eid " (" * format.pagetotal * ")" *}
    if$
  }
  if$
}  

FUNCTION {format.pages}
{ pages empty$
    { "" }
    { pages multi.page.check
    { "pp.~" pages n.dashify * }
    { "p.~" pages * }
      if$
    }
  if$
}

FUNCTION {format.vol.year}
{ volume field.or.null
  year empty$
    { "empty year in " cite$ * warning$ }
    { " (" year * ")" * * }
  if$
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    'format.pages
    { type empty$
    { "ch.~" chapter * }
    { type "l" change.case$ chapter tie.or.space.connect }
      if$
      pages empty$
    'skip$
    { ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{ booktitle empty$
    { "" }
    { editor empty$
    { "in " booktitle * }
    { "in " booktitle * ", " * format.ineditors * }
      if$
    }
  if$
}

FUNCTION {empty.misc.check}
{ author empty$ title empty$ howpublished empty$
  month empty$ year empty$ note empty$
  and and and and and
  key empty$ not and
    { "all relevant fields are empty in " cite$ * warning$ }
    'skip$
  if$
}

FUNCTION {format.thesis.type}
{ type empty$
    'skip$
    { pop$
      type "l" change.case$
    }
  if$
}

FUNCTION {format.tr.number}
{ type empty$
    { "Tech. Report" }
    'type
  if$
  number empty$
    { "l" change.case$ }
    { number tie.or.space.connect }
  if$
}

FUNCTION {format.article.crossref}
{ key empty$
    { journal empty$
    { "need key or journal for " cite$ * " to crossref " * crossref *
      warning$
      ""
    }
    { "in " journal * }
      if$
    }
    { "in " key * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.crossref.editor}
{ editor #1 "{vv~}{ll}" format.name$
  editor num.names$ duplicate$
  #2 >
    { pop$ " et~al." * }
    { #2 <
    'skip$
    { editor #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
        { " et~al." * }
        { " and " * editor #2 "{vv~}{ll}" format.name$ * }
      if$
    }
      if$
    }
  if$
}

FUNCTION {format.book.crossref}
{ volume empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      "in "
    }
    { "vol.~" volume *
      " of " *
    }
  if$
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
    { series empty$
        { "need editor, key, or series for " cite$ * " to crossref " *
          crossref * warning$
          "" *
        }
        { series * }
      if$
    }
    { key * }
      if$
    }
    { format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{ editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
    { booktitle empty$
        { "need editor, key, or booktitle for " cite$ * " to crossref " *
          crossref * warning$
          ""
        }
        { "in " booktitle * }
      if$
    }
    { "in " key * }
      if$
    }
    { "in " format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  crossref missing$
    { journal "journal" output.check
      format.vol.year output
    }
    { format.article.crossref output.nonnull }
  if$
  format.eid output
  format.pages output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check }
    { format.authors output.nonnull
      crossref missing$
    { "author and editor" editor either.or.check }
    'skip$
      if$
    }
  if$
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      format.number.series output
      publisher "publisher" output.check
      address output
    }
    { format.book.crossref output.nonnull }
  if$
  format.edition output
  format.date "year" output.check
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  format.title "title" output.check
  howpublished new.block.checka
  howpublished output
  address output
  format.date output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check }
    { format.authors output.nonnull
      crossref missing$
    { "author and editor" editor either.or.check }
    'skip$
      if$
    }
  if$
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      format.number.series output
      publisher "publisher" output.check
      address output
    }
    { format.book.crossref output.nonnull }
  if$
  format.edition output
  format.date "year" output.check
  format.chapter.pages "chapter and pages" output.check
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      publisher "publisher" output.check
      address output
      format.edition output
      format.date "year" output.check
    }
    { format.incoll.inproc.crossref output.nonnull }
  if$
  format.chapter.pages output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      address empty$
    { organization output
      publisher output
      format.date "year" output.check
    }
    { address output.nonnull
      format.date "year" output.check
      organization output
      publisher output
    }
      if$
    }
    { format.incoll.inproc.crossref output.nonnull }
  if$
  format.pages output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ output.bibitem
  author empty$
    { format.organization output }
    { format.authors output.nonnull }
  if$
  format.btitle "title" output.check
  author empty$
    'skip$
    { organization output }
  if$
  address output
  format.edition output
  format.date output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  "master's thesis" format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.date "year" output.check
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  format.title output
  howpublished new.block.checka
  howpublished output
  format.date output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
  empty.misc.check
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  format.btitle "title" output.check
  "PhD thesis" format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.date "year" output.check
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  editor empty$
    { format.organization output }
    { format.editors output.nonnull }
  if$
  format.btitle "title" output.check
  format.bvolume output
  format.number.series output
  address empty$
    { editor empty$
    'skip$
    { organization output }
      if$
      publisher output
      format.date "year" output.check
    }
    { address output.nonnull
      format.date "year" output.check
      editor empty$
    'skip$
    { organization output }
      if$
      publisher output
    }
  if$
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  format.tr.number output.nonnull
  institution "institution" output.check
  address output
  format.date "year" output.check
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  new.block
  note "note" output.check
  format.date output
  format.doi output
  format.url output
  format.eprint output
  fin.entry
}

FUNCTION {default.type} { misc }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"June"}

MACRO {jul} {"July"}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sept."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

MACRO {acmcs} {"ACM Comput. Surveys"}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Comm. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Softw. Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput.-Aided Design Integrated Circuits"}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~Assoc. Comput. Mach."}

MACRO {jcss} {"J.~Comput. System Sci."}

MACRO {scp} {"Sci. Comput. Programming"}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Gr."}

MACRO {toms} {"ACM Trans. Math. Softw."}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Prog. Lang. Syst."}

MACRO {tcs} {"Theoretical Comput. Sci."}

READ

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { nameptr #1 >
    { "   " * }
    'skip$
      if$
      s nameptr "{vv{ } }{ll{ }}{  f{ }}{  jj{ }}" format.name$ 't :=
      nameptr numnames = t "others" = and
    { "et al" * }
    { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
    { "to sort, need author or key in " cite$ * warning$
      ""
    }
    { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
    { key empty$
        { "to sort, need author, editor, or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.organization.sort}
{ author empty$
    { organization empty$
    { key empty$
        { "to sort, need author, organization, or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { "The " #4 organization chop.word sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {editor.organization.sort}
{ editor empty$
    { organization empty$
    { key empty$
        { "to sort, need editor, organization, or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { "The " #4 organization chop.word sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

FUNCTION {presort}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
    'editor.organization.sort
    { type$ "manual" =
        'author.organization.sort
        'author.sort
      if$
    }
      if$
    }
  if$
  "    "
  *
  year field.or.null sortify
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {presort}

SORT

STRINGS { longest.label }

INTEGERS { number.label longest.label.width }

FUNCTION {initialize.longest.label}
{ "" 'longest.label :=
  #1 'number.label :=
  #0 'longest.label.width :=
}

FUNCTION {longest.label.pass}
{ number.label int.to.str$ 'label :=
  number.label #1 + 'number.label :=
  label width$ longest.label.width >
    { label 'longest.label :=
      label width$ 'longest.label.width :=
    }
    'skip$
  if$
}

EXECUTE {initialize.longest.label}

ITERATE {longest.label.pass}

FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"  longest.label  * "}" * write$ newline$
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}

EXECUTE {end.bib}
 


==> anc/verification.log <==
Python 3.14.7 (cpython)
SymPy 1.14.0; SciPy 1.16.3; seed=20260716
Gröbner checks: enabled for every fixed and random instance
trap example (K=2): OK (minimizer MV=2=|S| invalid; valid pairs MV=4)
trap example (K=3): OK (minimizer MV=2=|S| invalid; valid pairs MV=5)
fixed NO instance: OK (no matching, no valid selection)
fixed YES instance: OK (matching and valid selection exist)
trial  1: q=2 |T|=4 matching=YES groebner=yes  OK
trial  2: q=2 |T|=4 matching=YES groebner=yes  OK
trial  3: q=2 |T|=4 matching=YES groebner=yes  OK
trial  4: q=2 |T|=3 matching=NO groebner=yes  OK
trial  5: q=2 |T|=3 matching=NO groebner=yes  OK
trial  6: q=2 |T|=4 matching=NO groebner=yes  OK
trial  7: q=3 |T|=4 matching=YES groebner=yes  OK
trial  8: q=3 |T|=4 matching=YES groebner=yes  OK
trial  9: q=3 |T|=4 matching=NO groebner=yes  OK
trial 10: q=3 |T|=4 matching=NO groebner=yes  OK
trial 11: q=3 |T|=5 matching=YES groebner=yes  OK
mixed volumes (q=2, inclusion-exclusion): guard=3.000000 (=3), no-guard=9.000000 (=9)  OK

ALL CHECKS PASS (11 random instances: 6 YES, 5 NO; plus fixed YES/NO instances and MV checks)


==> anc/verify-three-root-family.py <==
#!/usr/bin/env python3
"""Exact symbolic verification of the three-root selection paper's families.

Checks, on random covered 3DM instances (q = 2, 3) and on the fixed YES
and NO instances named in the proof of the main theorem:

  1. the full system F_T has exactly the three claimed simple rational
     roots: each claimed point is a root, the full Jacobian has rank q+1
     there, and the Groebner quotient dimension is 3 (=> no other roots,
     and the full ideal is radical, since 3 distinct points with total
     multiplicity 3 force multiplicity one each);
  2. every selection omitting the guard row r vanishes identically on the
     line {(1,...,1,s)} (Proposition slices (b));
  3. for every selection containing r: det DF_A(p_j) = +-r'(j)*det M_A^(j)
     at each root, strong validity <=> the selected triples form a perfect
     matching, and on slice failure the claimed kernel fiber lies in Z_A
     (Proposition slices (c),(d));
  4. for one valid selection (when it exists): scheme fidelity, i.e. the
     selected and full ideals have identical reduced Groebner bases;
  5. existence of a valid selection == existence of a perfect matching
     (reduction correctness), on every tested instance;
  6. the modified family F~_T (Theorem constant-mv): congruence of
     validity (same det values at roots), the uniform support identity
     supp(2*g~_t) = A_q and supp(r) = B, and -- for q = 2 -- the mixed
     volumes MV(B, A, A) = 3 and MV(A, A, A) = 3(q+1) = 9, computed
     independently by inclusion-exclusion over Minkowski-sum volumes
     (scipy convex hulls), matching the paper's prism formula.

All Gröbner-basis checks are enabled on both q = 2 and q = 3 instances.
"""

import itertools
import platform
import random
import sys
from fractions import Fraction

import scipy
import sympy as sp
from scipy.spatial import ConvexHull


def lagrange_polys(s):
    L1 = sp.Rational(1, 2) * (s - 2) * (s - 3)
    L2 = -(s - 1) * (s - 3)
    L3 = sp.Rational(1, 2) * (s - 1) * (s - 2)
    return L1, L2, L3


def build_system(q, triples, modified=False):
    xs = sp.symbols(f"x1:{q + 1}")
    s = sp.Symbol("s")
    L = lagrange_polys(s)
    r = (s - 1) * (s - 2) * (s - 3)
    rows = [r]
    for t in triples:
        g = sum(L[j] * (xs[t[j] - 1] - 1) for j in range(3))
        if modified:
            g = g + 10 * r * sum(x - 1 for x in xs)
        rows.append(sp.expand(g))
    return rows, list(xs) + [s]


def has_perfect_matching(q, triples):
    for combo in itertools.combinations(triples, q):
        if all(sorted(t[j] for t in combo) == list(range(1, q + 1))
               for j in range(3)):
            return True
    return False


def quotient_dimension(polys, gens):
    G = sp.groebner(polys, *gens, order="grevlex")
    lead = [sp.Poly(g, *gens).monoms(order="grevlex")[0] for g in G.exprs]
    n = len(gens)
    count, frontier, seen = 0, [tuple([0] * n)], {tuple([0] * n)}
    while frontier:
        mono = frontier.pop()
        if any(all(mono[i] >= lm[i] for i in range(n)) for lm in lead):
            continue
        count += 1
        if count > 500:
            raise RuntimeError("quotient dimension exploded")
        for i in range(n):
            nxt = list(mono)
            nxt[i] += 1
            if tuple(nxt) not in seen:
                seen.add(tuple(nxt))
                frontier.append(tuple(nxt))
    return count


def check_instance(q, triples, full_groebner=True):
    rows, gens = build_system(q, triples)
    xs, s = gens[:-1], gens[-1]
    n = q + 1
    roots = [tuple([1] * q + [j]) for j in (1, 2, 3)]
    r_row = rows[0]
    rprime = sp.diff(r_row, s)

    # 1. full roots, ranks, quotient dimension
    J_full = sp.Matrix(rows).jacobian(gens)
    for rho in roots:
        sub = dict(zip(gens, rho))
        assert all(sp.expand(row.subs(sub)) == 0 for row in rows)
        assert J_full.subs(sub).rank() == n
    if full_groebner:
        assert quotient_dimension(rows, gens) == 3

    # slice matrices: column per triple, rows indexed by labels
    def slice_matrix(j, sel_triples):
        M = sp.zeros(q, len(sel_triples))
        for c, t in enumerate(sel_triples):
            M[t[j] - 1, c] += 1
        return M

    lam = sp.Symbol("lam")
    ground_truth = has_perfect_matching(q, triples)
    found_valid = None

    for combo in itertools.combinations(range(len(rows)), n):
        sel = [rows[i] for i in combo]
        if 0 not in combo:
            # 2. guard omitted: rows vanish on the line x = 1, s free
            line = dict(zip(gens, [1] * q + [lam]))
            assert all(sp.expand(row.subs(line)) == 0 for row in sel)
            continue
        sel_triples = [triples[i - 1] for i in combo if i != 0]
        J = sp.Matrix(sel).jacobian(gens)
        matching = all(
            sorted(t[j] for t in sel_triples) == list(range(1, q + 1))
            for j in range(3))
        strong = True
        for jj, rho in zip((1, 2, 3), roots):
            sub = dict(zip(gens, rho))
            det = J.subs(sub).det()
            Mj = slice_matrix(jj - 1, sel_triples)
            expected = rprime.subs(s, jj) * Mj.det()
            # 3. determinant factorization
            assert det in (expected, -expected)
            if det == 0:
                strong = False
                # kernel fiber containment (transpose: slice equations
                # stack the selected columns as rows of the linear system)
                ker = Mj.T.nullspace()
                assert ker, "singular slice matrix must have kernel"
                v = ker[0]
                fiber = dict(zip(
                    gens, [1 + lam * v[i] for i in range(q)] + [jj]))
                assert all(sp.expand(row.subs(fiber)) == 0 for row in sel)
        assert strong == matching, "validity must equal perfect matching"
        if strong and found_valid is None:
            found_valid = list(combo)

    # 4. scheme fidelity of one valid selection
    assert (found_valid is not None) == ground_truth
    if found_valid is not None and full_groebner:
        sel = [rows[i] for i in found_valid]
        Gfull = sp.groebner(rows, *gens, order="lex")
        Gsel = sp.groebner(sel, *gens, order="lex")
        assert list(Gfull.exprs) == list(Gsel.exprs)

    # 6. modified family: same dets at roots; support identity
    mrows, _ = build_system(q, triples, modified=True)
    for combo in itertools.combinations(range(len(rows)), n):
        if 0 not in combo:
            line = dict(zip(gens, [1] * q + [lam]))
            assert all(sp.expand(mrows[i].subs(line)) == 0 for i in combo)
            continue
        Jm = sp.Matrix([mrows[i] for i in combo]).jacobian(gens)
        J0 = sp.Matrix([rows[i] for i in combo]).jacobian(gens)
        for rho in roots:
            sub = dict(zip(gens, rho))
            assert Jm.subs(sub).det() == J0.subs(sub).det()

    support_A = {tuple([0] * q) + (k,) for k in range(4)}
    for i in range(q):
        for k in range(4):
            e = [0] * q
            e[i] = 1
            support_A.add(tuple(e) + (k,))
    for g in mrows[1:]:
        monos = set(sp.Poly(sp.expand(2 * g), *gens).monoms())
        assert monos == support_A, "uniform support identity fails"
    monos_r = set(sp.Poly(r_row, *gens).monoms())
    assert monos_r == {tuple([0] * q) + (k,) for k in range(4)}

    return ground_truth


def minkowski_volume(list_of_vertex_sets):
    """Volume of the Minkowski sum of polytopes given by vertex lists."""
    pts = [tuple(map(sum, zip(*combo)))
           for combo in itertools.product(*list_of_vertex_sets)]
    dim = len(pts[0])
    arr = [list(map(float, p)) for p in set(pts)]
    try:
        return ConvexHull(arr).volume
    except Exception:
        return 0.0  # degenerate (lower-dimensional) sum


def mixed_volume(polytopes):
    """Coefficient of t_1...t_n via inclusion-exclusion polarization."""
    n = len(polytopes)
    total = 0.0
    for size in range(1, n + 1):
        for J in itertools.combinations(range(n), size):
            total += (-1) ** (n - size) * minkowski_volume(
                [polytopes[j] for j in J])
    return total


def check_mixed_volumes(q=2):
    A = ([tuple([0] * q) + (k,) for k in (0, 3)] +
         [tuple(e) + (k,)
          for e in ([1] + [0] * (q - 1), [0] * (q - 1) + [1])
          for k in (0, 3)])
    # vertices of the prism conv(A_q) for q=2: (0|e_i, 0|3)
    P = []
    base = [[0] * q] + [[1 if i == j else 0 for i in range(q)]
                        for j in range(q)]
    for v in base:
        for k in (0, 3):
            P.append(tuple(v) + (k,))
    Q = [tuple([0] * q) + (0,), tuple([0] * q) + (3,)]
    mv_guard = mixed_volume([Q] + [P] * q)
    mv_noguard = mixed_volume([P] * (q + 1))
    assert abs(mv_guard - 3) < 1e-9, mv_guard
    assert abs(mv_noguard - 3 * (q + 1)) < 1e-9, mv_noguard
    return mv_guard, mv_noguard


def random_covered_instance(q, extra, rng, want_matching=None):
    for _ in range(20000):
        triples = set()
        if want_matching is True or (want_matching is None
                                     and rng.random() < 0.5):
            perms = [rng.sample(range(1, q + 1), q) for _ in range(3)]
            triples |= {(perms[0][i], perms[1][i], perms[2][i])
                        for i in range(q)}
        while len(triples) < q + extra:
            triples.add(tuple(rng.randint(1, q) for _ in range(3)))
        triples = sorted(triples)
        covered = all(
            set(t[j] for t in triples) == set(range(1, q + 1))
            for j in range(3))
        if not covered or len(triples) <= q:
            continue
        if want_matching is not None and \
                has_perfect_matching(q, triples) != want_matching:
            continue
        return triples
    raise RuntimeError("could not sample requested instance type")


def check_trap_example():
    """Example ex:trap: F = ((x-1)(y-1), (x-1)(y-2), (y-3)(y-4)+(x-1)^K).

    The unique MV-minimizing pair {f1,f2} has MV = 2 = |S| (full Bernstein
    capacity, so counting cannot convict it) yet vanishes on the line x=1
    through both roots; the two pairs containing f3 are strongly valid
    with MV = K+2, and (at K=2) their excess roots are non-real and fail
    the dropped equation.
    """
    x, y, lam = sp.symbols("x y lam")
    for K in (2, 3):
        f1 = (x - 1) * (y - 1)
        f2 = (x - 1) * (y - 2)
        f3 = (y - 3) * (y - 4) + (x - 1) ** K
        F = [f1, f2, f3]
        roots = [{x: 1, y: 3}, {x: 1, y: 4}]
        J = sp.Matrix(F).jacobian([x, y])
        for s in roots:
            assert all(f.subs(s) == 0 for f in F)
            assert J.subs(s).rank() == 2          # hypothesis (N)
        # invalid minimizer: vanishes identically on the line x = 1
        assert sp.expand(f1.subs({x: 1, y: lam})) == 0
        assert sp.expand(f2.subs({x: 1, y: lam})) == 0
        # valid pairs: strong validity + excess roots filtered
        for pair, dropped in (((f1, f3), f2), ((f2, f3), f1)):
            Jp = sp.Matrix(pair).jacobian([x, y])
            for s in roots:
                assert Jp.subs(s).det() != 0
            Z = sp.solve(list(pair), [x, y], dict=True)
            assert len(Z) == 2 + K
            extras = [z for z in Z if z not in roots]
            assert all(sp.simplify(dropped.subs(z)) != 0 for z in extras)
            if K == 2:
                assert all(not z[x].is_real for z in extras)

        def support(f):
            return [tuple(m) for m in sp.Poly(sp.expand(f), x, y).monoms()]

        def area2(pts):
            pts = list(set(pts))
            try:
                return ConvexHull([list(map(float, p)) for p in pts]).volume
            except Exception:
                return 0.0

        def mv2(f, g):
            P, Q = support(f), support(g)
            PQ = [tuple(a + b for a, b in zip(p, q)) for p in P for q in Q]
            return area2(PQ) - area2(P) - area2(Q)

        assert abs(mv2(f1, f2) - 2) < 1e-9
        assert abs(mv2(f1, f3) - (K + 2)) < 1e-9
        assert abs(mv2(f2, f3) - (K + 2)) < 1e-9
        print(f"trap example (K={K}): OK "
              f"(minimizer MV=2=|S| invalid; valid pairs MV={K + 2})")


def main():
    seed = 20260716
    rng = random.Random(seed)

    print(f"Python {platform.python_version()} ({sys.implementation.name})")
    print(f"SymPy {sp.__version__}; SciPy {scipy.__version__}; seed={seed}")
    print("Gröbner checks: enabled for every fixed and random instance")

    check_trap_example()

    # Fixed NO and YES instances named in the proof of the main theorem.
    t0 = [(1, 1, 1), (2, 2, 1), (2, 1, 2)]
    assert not has_perfect_matching(2, t0)
    assert check_instance(2, t0) is False
    print("fixed NO instance: OK (no matching, no valid selection)")
    t1 = [(1, 1, 1), (2, 2, 2), (1, 2, 2)]
    assert has_perfect_matching(2, t1)
    assert check_instance(2, t1) is True
    print("fixed YES instance: OK (matching and valid selection exist)")

    n_yes = n_no = 0
    trial = 0
    for q, extra, reps, want in ((2, 2, 3, True), (2, 1, 2, False),
                                 (2, 2, 1, False), (3, 1, 2, True),
                                 (3, 1, 2, False), (3, 2, 1, True)):
        for _ in range(reps):
            trial += 1
            triples = random_covered_instance(q, extra, rng,
                                              want_matching=want)
            g = check_instance(q, triples, full_groebner=True)
            assert g == want
            n_yes += g
            n_no += not g
            print(f"trial {trial:2d}: q={q} |T|={len(triples)} "
                  f"matching={'YES' if g else 'NO'} "
                  "groebner=yes  OK")

    mv3, mv9 = check_mixed_volumes(q=2)
    print(f"mixed volumes (q=2, inclusion-exclusion): "
          f"guard={mv3:.6f} (=3), no-guard={mv9:.6f} (=9)  OK")

    print(f"\nALL CHECKS PASS ({trial} random instances: "
          f"{n_yes} YES, {n_no} NO; plus fixed YES/NO instances "
          "and MV checks)")


if __name__ == "__main__":
    main()

